Executable Boundary Contracts for Sound Event Traces

Sound event reports often compress timed boundary behavior into frame, segment, or event scores. This paper defines executable boundary contracts for finite sound event traces. The frame fragment is a bounded Boolean fragment embeddable in STL after grid projection. The event layer adds declared interval matching, duration clauses, fragmentation clauses, and obligation restricted vector scoring. The aim is measurement, not a new general temporal logic and not a challenge leaderboard. The artifact evaluates controlled Mini LibriSpeech seeded scenes, MAESTRO Real soundscapes, frozen pretrained timing probes, and an official DCASE 2024 Task 4 baseline track. Across these tracks, standard scores and contract coordinates disagree in interpretable ways. The strongest real corpus finding is that union activity can hide typed boundary failure, while external DCASE outputs provide a class indexed challenge level reference. Code, generated tables, manifests, and Lean checks for the finite frame core are supplied as ancillary material.

==> anc/benchmark/README.md <==
# Auditory Boundary Benchmark

This ancillary directory contains the code used for the benchmark in the paper.

Run from the repository root with

```sh
python3 anc/benchmark/run_benchmark.py
```

The script writes CSV summaries into `results/` and PDF figures into `figures/`.
The reported run uses Mini LibriSpeech speech segments. Fetch them with

```sh
python3 anc/benchmark/fetch_librispeech.py
```

The finite trace formulas are tokenized by `logic_tokenizer.py` and parsed by
`logic_parser.py`. The benchmark also writes tolerance sweeps, greedy versus
optimal matcher audits, and a clean data learning curve. The default run uses
960 clean training clips, 2880 augmented training views for the contract-aware
model, 420 test clips, seven test conditions, six detectors, and a
boundary-aware residual temporal CNN to make the local workload nontrivial on
an Apple M4 Pro class machine.

Run the frozen pretrained encoder probe with

```sh
python3 anc/benchmark/sota_zoo.py
```

Write the contract coordinate selection audit and the MAESTRO union to class
gap table with

```sh
python3 anc/benchmark/selection_audit.py
```

Write the declared risk calibration table with

```sh
python3 anc/benchmark/contract_calibration.py
```

Write the bootstrap uncertainty and ablation attribution tables with

```sh
python3 anc/benchmark/uncertainty_audit.py
```

Write the matching policy audit and interval stress tables with

```sh
python3 anc/benchmark/matching_policy_audit.py
```

Run the independent scene and model seed robustness audit with

```sh
python3 anc/benchmark/replicate_audit.py
```

Write the MAESTRO union and class indexed diagnostic table with

```sh
python3 anc/benchmark/maestro_diagnostic.py
```

Run the contract detector ablation with

```sh
python3 anc/benchmark/ablation_study.py
```

Write the compact reproducibility table with

```sh
python3 anc/benchmark/reproducibility_report.py
```


==> anc/benchmark/__init__.py <==
"""Auditory boundary benchmark ancillary package."""



==> anc/benchmark/ablation_study.py <==
from __future__ import annotations

import csv
from dataclasses import dataclass
from pathlib import Path

import numpy as np

from baselines import BoundaryAwareContractDetector, DilatedTemporalCNNDetector
from features import FeatureScaler, frame_features
from synthetic_audio import DatasetConfig, apply_condition, build_dataset
from trace_logic import (
    LogicConfig,
    boundary_metrics,
    frame_f1,
    logic_scores,
    multiclass_boundary_metrics,
    multiclass_frame_f1,
    multiclass_logic_scores,
    transition_f1,
)


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
DEFAULT_AUGMENT_CONDITIONS = ("noise", "reverb", "clipping", "gain_drift", "jitter", "compound")
BOOTSTRAP_DRAWS = 4000
BOOTSTRAP_SEED = 20260614


@dataclass(frozen=True)
class AblationVariant:
    name: str
    augmented: bool
    edge_loss: bool
    calibrated: bool
    class_head: bool
    baseline: bool = False


VARIANTS = (
    AblationVariant("clean_dilated", False, False, False, False, baseline=True),
    AblationVariant("decode_calibrated", False, False, True, False),
    AblationVariant("augmentation_only", True, False, False, False),
    AblationVariant("boundary_objective", False, True, False, False),
    AblationVariant("union_full", True, True, True, False),
    AblationVariant("class_full", True, True, True, True),
)


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _latex_bool(value: bool) -> str:
    return "Y" if value else "N"


def _latex_float(value: float) -> str:
    if np.isnan(value):
        return "--"
    return f"{value:.3f}"


def _condition_sequence() -> tuple[str, ...]:
    return DEFAULT_AUGMENT_CONDITIONS


def _make_augmented_features(
    train: list[dict],
    clean_features: list[np.ndarray],
    labels: list[np.ndarray],
    config: DatasetConfig,
) -> tuple[list[np.ndarray], list[np.ndarray]]:
    features = list(clean_features)
    out_labels = list(labels)
    conditions = _condition_sequence()
    for idx, item in enumerate(train):
        selected = (conditions[idx % len(conditions)], conditions[(idx * 3 + 2) % len(conditions)])
        for condition_idx, condition in enumerate(selected):
            rng = np.random.default_rng(config.seed + 410_000 + idx * 97 + condition_idx)
            audio = apply_condition(rng, item["audio"], condition, config, severity=config.train_augmentation_severity)
            features.append(frame_features(audio, config))
            out_labels.append(labels[idx])
    return features, out_labels


def _fit_variant(
    variant: AblationVariant,
    train: list[dict],
    clean_features: list[np.ndarray],
    config: DatasetConfig,
    model_seed: int | None = None,
):
    seed = config.seed if model_seed is None else model_seed
    union_labels = [item["labels"] for item in train]
    class_labels = [item["class_labels"] for item in train]
    labels = class_labels if variant.class_head else union_labels
    if variant.augmented:
        train_features, train_labels = _make_augmented_features(train, clean_features, labels, config)
    else:
        train_features, train_labels = clean_features, labels
    scaler = FeatureScaler().fit(train_features)
    x_train = [scaler.transform(x) for x in train_features]
    if variant.baseline:
        detector = DilatedTemporalCNNDetector(seed=seed + 91).fit(x_train, train_labels)
    else:
        detector = BoundaryAwareContractDetector(
            seed=seed + 131,
            use_edge_loss=variant.edge_loss,
            use_smooth_loss=variant.edge_loss,
            calibrate_decode=variant.calibrated,
        ).fit(x_train, train_labels)
    return scaler, detector


def _predict(detector: object, x: np.ndarray, class_head: bool) -> tuple[np.ndarray, np.ndarray | None]:
    if class_head:
        class_pred = detector.predict(x)  # type: ignore[attr-defined]
        return class_pred.any(axis=1).astype(np.int64), class_pred
    pred = detector.predict(x)  # type: ignore[attr-defined]
    return pred.astype(np.int64), None


def _bootstrap_stats(rows: list[dict[str, object]], baseline_rows: list[dict[str, object]], key: str) -> tuple[float, float, float, float]:
    values = np.array([float(row[key]) for row in rows], dtype=np.float64)
    baseline = np.array([float(row[key]) for row in baseline_rows], dtype=np.float64)
    rng = np.random.default_rng(BOOTSTRAP_SEED + len(rows) + len(key))
    draws = []
    diffs = []
    n = len(values)
    for _ in range(BOOTSTRAP_DRAWS):
        idx = rng.integers(0, n, n)
        draws.append(float(np.mean(values[idx])))
        diffs.append(float(np.mean(values[idx] - baseline[idx])))
    low, high = np.quantile(draws, [0.025, 0.975])
    diff_array = np.array(diffs)
    left = (1.0 + float(np.sum(diff_array <= 0.0))) / (BOOTSTRAP_DRAWS + 1.0)
    right = (1.0 + float(np.sum(diff_array >= 0.0))) / (BOOTSTRAP_DRAWS + 1.0)
    p = 2.0 * min(left, right)
    return float(np.mean(values)), float(low), float(high), min(1.0, p)


def _holm_adjust(p_values: list[float]) -> list[float]:
    indexed = sorted((float(p), idx) for idx, p in enumerate(p_values))
    adjusted = [1.0 for _ in p_values]
    running = 0.0
    m = len(indexed)
    for rank, (p_value, idx) in enumerate(indexed):
        running = max(running, (m - rank) * p_value)
        adjusted[idx] = min(1.0, running)
    return adjusted


def run() -> None:
    RESULTS.mkdir(exist_ok=True)
    config = DatasetConfig()
    logic = LogicConfig()
    train, test = build_dataset(config)
    clean_train_features = [frame_features(item["audio"], config) for item in train]
    test_features = [frame_features(item["audio"], config) for item in test]
    details: list[dict[str, object]] = []
    class_details: list[dict[str, object]] = []
    for variant in VARIANTS:
        scaler, detector = _fit_variant(variant, train, clean_train_features, config)
        for item, raw_features in zip(test, test_features):
            x = scaler.transform(raw_features)
            pred, class_pred = _predict(detector, x, variant.class_head)
            ref = item["labels"]
            boundary = boundary_metrics(ref, pred, config, logic)
            logic_row = logic_scores(ref, pred, config, logic)
            details.append(
                {
                    "variant": variant.name,
                    "item": item["id"],
                    "condition": item["condition"],
                    "frame_f1": frame_f1(ref, pred),
                    "transition_f1": transition_f1(ref, pred, config),
                    "boundary_f1": boundary["boundary_f1"],
                    "mean_logic": logic_row["mean_logic"],
                }
            )
            if class_pred is not None:
                class_ref = item["class_labels"]
                class_boundary = multiclass_boundary_metrics(class_ref, class_pred, config, logic)
                class_logic = multiclass_logic_scores(class_ref, class_pred, config, logic)
                class_details.append(
                    {
                        "variant": variant.name,
                        "item": item["id"],
                        "condition": item["condition"],
                        "class_frame_f1": multiclass_frame_f1(class_ref, class_pred),
                        "class_boundary_f1": class_boundary["boundary_f1"],
                        "class_mean_logic": class_logic["mean_logic"],
                    }
                )
    _write_csv(
        RESULTS / "ablation_details.csv",
        details,
        ["variant", "item", "condition", "frame_f1", "transition_f1", "boundary_f1", "mean_logic"],
    )
    if class_details:
        _write_csv(
            RESULTS / "ablation_class_details.csv",
            class_details,
            ["variant", "item", "condition", "class_frame_f1", "class_boundary_f1", "class_mean_logic"],
        )
    grouped = {variant.name: [row for row in details if row["variant"] == variant.name] for variant in VARIANTS}
    baseline_rows = grouped["clean_dilated"]
    summary: list[dict[str, object]] = []
    class_grouped = {variant.name: [row for row in class_details if row["variant"] == variant.name] for variant in VARIANTS}
    for variant in VARIANTS:
        rows = grouped[variant.name]
        boundary_mean, boundary_low, boundary_high, p_value = _bootstrap_stats(rows, baseline_rows, "boundary_f1")
        logic_mean, logic_low, logic_high, _ = _bootstrap_stats(rows, baseline_rows, "mean_logic")
        class_rows = class_grouped.get(variant.name, [])
        summary.append(
            {
                "variant": variant.name,
                "augmented": variant.augmented,
                "edge_loss": variant.edge_loss,
                "calibrated": variant.calibrated,
                "class_head": variant.class_head,
                "boundary_f1": boundary_mean,
                "boundary_low": boundary_low,
                "boundary_high": boundary_high,
                "mean_logic": logic_mean,
                "logic_low": logic_low,
                "logic_high": logic_high,
                "boundary_paired_p": p_value,
                "class_mean_logic": float(np.mean([float(row["class_mean_logic"]) for row in class_rows])) if class_rows else float("nan"),
            }
        )
    non_baseline_indices = [idx for idx, row in enumerate(summary) if str(row["variant"]) != "clean_dilated"]
    adjusted = _holm_adjust([float(summary[idx]["boundary_paired_p"]) for idx in non_baseline_indices])
    for idx, q_value in zip(non_baseline_indices, adjusted):
        summary[idx]["boundary_holm_q"] = q_value
    for row in summary:
        row.setdefault("boundary_holm_q", float("nan"))
    _write_csv(
        RESULTS / "ablation_summary.csv",
        summary,
        [
            "variant",
            "augmented",
            "edge_loss",
            "calibrated",
            "class_head",
            "boundary_f1",
            "boundary_low",
            "boundary_high",
            "mean_logic",
            "logic_low",
            "logic_high",
            "boundary_paired_p",
            "boundary_holm_q",
            "class_mean_logic",
        ],
    )
    with (RESULTS / "table_ablation.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrrrr}\\toprule\n")
        handle.write("Variant & Aug & Edge & Cal & Class & Boundary F1 & Logic & Holm $q$ \\\\\\midrule\n")
        for row in summary:
            handle.write(
                str(row["variant"]).replace("_", "\\_")
                + " & "
                + _latex_bool(bool(row["augmented"]))
                + " & "
                + _latex_bool(bool(row["edge_loss"]))
                + " & "
                + _latex_bool(bool(row["calibrated"]))
                + " & "
                + _latex_bool(bool(row["class_head"]))
                + " & "
                + _latex_float(float(row["boundary_f1"]))
                + " & "
                + _latex_float(float(row["mean_logic"]))
                + " & "
                + _latex_float(float(row["boundary_holm_q"]))
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


if __name__ == "__main__":
    run()


==> anc/benchmark/artifact_availability.py <==
from __future__ import annotations

import csv
import hashlib
import json
from pathlib import Path

from reproducibility_report import _source_digest
from synthetic_audio import LIBRISPEECH_EXPECTED_SHA256


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
EXTERNAL = ROOT / "data" / "external"


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _tex_escape(value: object) -> str:
    return str(value).replace("\\", "\\textbackslash{}").replace("_", "\\_").replace("%", "\\%").replace("&", "\\&")


def _detok(value: object) -> str:
    return "\\texttt{\\detokenize{" + str(value) + "}}"


def _tt(value: object) -> str:
    return "\\texttt{" + _tex_escape(value) + "}"


def _break_text(value: object, limit: int = 34) -> list[str]:
    text = str(value)
    chunks: list[str] = []
    current = ""
    for piece in text.replace("/", "/|").replace("_", "_|").replace("-", "-|").split("|"):
        if current and len(current) + len(piece) > limit:
            chunks.append(current)
            current = piece
        else:
            current += piece
    if current:
        chunks.append(current)
    return chunks or [text]


def _detok_command(value: object) -> str:
    text = str(value)
    if " && " in text:
        parts = text.split(" && ")
    elif " python3 " in text:
        prefix, script = text.split(" python3 ", 1)
        parts = [f"{prefix} python3", script]
    else:
        parts = _break_text(text, 42)
    return "\\newline ".join(_tt(part) for part in parts)


def _href_model(model_id: object, model_url: object | None = None) -> str:
    identifier = str(model_id)
    url = str(model_url) if model_url else f"https://huggingface.co/{identifier}"
    return "\\newline ".join("\\href{" + url + "}{" + _tt(chunk) + "}" for chunk in _break_text(identifier))


def _sha256(path: Path) -> str:
    hasher = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            hasher.update(block)
    return hasher.hexdigest()


def _display_identifier(row: dict[str, object]) -> str:
    asset = str(row["asset"])
    identifier = str(row["relative_path"])
    if asset.startswith("HF model"):
        return "see SOTA manifest"
    if identifier.startswith("data/external/"):
        return Path(identifier).name
    return identifier


def _load_json(path: Path) -> dict:
    if not path.exists():
        return {}
    return json.loads(path.read_text())


def artifact_rows() -> list[dict[str, object]]:
    digest = _source_digest()
    return [
        {
            "item": "source identity",
            "value": f"local source digest {digest[:16]}",
            "check": "full digest in reproducibility manifest",
        },
        {
            "item": "public deposit",
            "value": "not assigned in the local manuscript package",
            "check": "replace with DOI or commit hash at deposition",
        },
        {
            "item": "license",
            "value": "LICENSE covers ancillary benchmark and proof code",
            "check": "manuscript and bibliography are excluded",
        },
        {
            "item": "environment",
            "value": "anc/benchmark/requirements.txt and anc/benchmark/environment.yml",
            "check": "Python dependencies declared",
        },
        {
            "item": "download scripts",
            "value": "fetch_librispeech.py, maestro_real.py, sota_zoo.py",
            "check": "external waveforms and model weights rebuilt outside the source zip",
        },
        {
            "item": "cached behavior",
            "value": "scripts reuse archives, extracted audio, and frozen feature caches when present",
            "check": "no redownload when cache files exist",
        },
        {
            "item": "failure modes",
            "value": "public archive unavailable, ffmpeg missing, model card removed, authentication blocked",
            "check": "scripts fail explicitly rather than substituting unrelated data",
        },
    ]


def command_rows() -> list[dict[str, object]]:
    return [
        {"target": "controlled benchmark", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/run_benchmark.py"},
        {"target": "ablation", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/ablation_study.py"},
        {"target": "matched regime", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/matched_regime.py"},
        {"target": "uncertainty", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/uncertainty_audit.py"},
        {"target": "selection and profiles", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/selection_audit.py"},
        {"target": "MAESTRO Real", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/maestro_real.py --download-audio"},
        {"target": "DCASE challenge baseline", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/dcase_challenge_baseline.py"},
        {"target": "frozen encoder probe", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/sota_zoo.py"},
        {"target": "protocol tables", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/dataset_protocol_report.py"},
        {"target": "artifact tables", "command": "PYTHONPATH=anc/benchmark python3 anc/benchmark/artifact_availability.py"},
        {"target": "Lean checks", "command": "lake env lean anc/proofs/TraceLogic.lean"},
        {"target": "manuscript", "command": "python3 tools/write_main_v2.py && latexmk -pdf main.tex"},
        {"target": "prose lint", "command": "python3 anc/benchmark/lint_prose.py main.tex"},
    ]


def checksum_rows() -> list[dict[str, object]]:
    rows: list[dict[str, object]] = []
    archives = [
        ("Mini LibriSpeech archive", EXTERNAL / "dev-clean-2.tar.gz", LIBRISPEECH_EXPECTED_SHA256),
        ("MAESTRO Real annotations", EXTERNAL / "maestro_real" / "development_annotation.zip", ""),
        ("MAESTRO Real audio", EXTERNAL / "maestro_real" / "development_audio.zip", ""),
        ("DCASE 2024 baseline checkpoint", EXTERNAL / "dcase2024" / "baseline_pretrained_2024.zip", ""),
    ]
    for name, path, expected in archives:
        if path.exists():
            digest = _sha256(path)
            status = "matches expected" if expected and digest == expected else "recorded from local archive"
            rows.append({"asset": name, "relative_path": path.relative_to(ROOT).as_posix(), "sha256": digest, "status": status})
        else:
            rows.append({"asset": name, "relative_path": path.relative_to(ROOT).as_posix(), "sha256": "missing", "status": "not cached"})
    sota = _load_json(RESULTS / "sota_zoo_manifest.json")
    for model in sota.get("models", []):
        rows.append(
            {
                "asset": f"HF model {model['name']}",
                "relative_path": model["model_id"],
                "sha256": "external model snapshot",
                "status": "model URL and cache path in manifest",
            }
        )
    return rows


def sota_registry_rows() -> list[dict[str, object]]:
    manifest = _load_json(RESULTS / "sota_zoo_manifest.json")
    rows: list[dict[str, object]] = []
    for model in manifest.get("models", []):
        rows.append(
            {
                "name": model["name"],
                "family": model["family"],
                "sample_rate": model["sample_rate"],
                "model_id": model["model_id"],
                "model_url": model.get("model_url") or f"https://huggingface.co/{model['model_id']}",
                "projection_dim": model.get("projection_dim", "NA"),
            }
        )
    return rows


def write_tables() -> None:
    availability = artifact_rows()
    commands = command_rows()
    checksums = checksum_rows()
    registry = sota_registry_rows()
    _write_csv(RESULTS / "artifact_availability.csv", availability, ["item", "value", "check"])
    _write_csv(RESULTS / "reproduction_commands.csv", commands, ["target", "command"])
    _write_csv(RESULTS / "external_asset_checksums.csv", checksums, ["asset", "relative_path", "sha256", "status"])
    _write_csv(RESULTS / "sota_model_registry.csv", registry, ["name", "family", "sample_rate", "projection_dim", "model_id", "model_url"])
    with (RESULTS / "table_artifact_availability.tex").open("w") as handle:
        handle.write("\\begin{tabular}{p{0.22\\linewidth}p{0.38\\linewidth}p{0.30\\linewidth}}\\toprule\n")
        handle.write("Item & Value & Check \\\\\\midrule\n")
        for row in availability:
            handle.write(f"{_tex_escape(row['item'])} & {_tex_escape(row['value'])} & {_tex_escape(row['check'])} \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")
    with (RESULTS / "table_reproduction_commands.tex").open("w") as handle:
        handle.write("\\begin{tabular}{p{0.22\\linewidth}p{0.68\\linewidth}}\\toprule\n")
        handle.write("Target & Command \\\\\\midrule\n")
        for row in commands:
            handle.write(f"{_tex_escape(row['target'])} & {_detok_command(row['command'])} \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")
    with (RESULTS / "table_external_asset_checksums.tex").open("w") as handle:
        handle.write("\\begin{tabular}{p{0.22\\linewidth}p{0.30\\linewidth}p{0.22\\linewidth}p{0.16\\linewidth}}\\toprule\n")
        handle.write("Asset & Identifier & SHA256 prefix & Status \\\\\\midrule\n")
        for row in checksums:
            digest = row["sha256"]
            if str(digest).startswith("external model"):
                prefix = "model id only"
            elif len(str(digest)) >= 16 and str(digest)[0].isalnum():
                prefix = str(digest)[:16]
            else:
                prefix = digest
            handle.write(
                f"{_tex_escape(row['asset'])} & {_tex_escape(_display_identifier(row))} & {_tex_escape(prefix)} & {_tex_escape(row['status'])} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    with (RESULTS / "table_sota_model_registry.tex").open("w") as handle:
        handle.write("\\begin{tabular}{p{0.20\\linewidth}p{0.13\\linewidth}rp{0.42\\linewidth}}\\toprule\n")
        handle.write("Probe row & Family & Hz & Hugging Face record \\\\\\midrule\n")
        for row in registry:
            handle.write(
                f"{_tex_escape(row['name'])} & {_tex_escape(row['family'])} & {int(row['sample_rate'])} & "
                f"{_href_model(row['model_id'], row['model_url'])} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


if __name__ == "__main__":
    write_tables()


==> anc/benchmark/baselines.py <==
from __future__ import annotations

from dataclasses import dataclass

import numpy as np
import torch
from sklearn.linear_model import LogisticRegression

from features import FeatureScaler, smooth_binary


def _best_threshold(scores: list[np.ndarray], labels: list[np.ndarray]) -> float:
    flat_scores = np.concatenate(scores)
    flat_labels = np.concatenate(labels).astype(bool)
    lo, hi = np.quantile(flat_scores, [0.05, 0.95])
    best_t = float((lo + hi) / 2)
    best_f1 = -1.0
    for threshold in np.linspace(lo, hi, 80):
        pred = flat_scores >= threshold
        tp = np.logical_and(pred, flat_labels).sum()
        fp = np.logical_and(pred, ~flat_labels).sum()
        fn = np.logical_and(~pred, flat_labels).sum()
        precision = tp / max(1, tp + fp)
        recall = tp / max(1, tp + fn)
        f1 = 2 * precision * recall / max(1e-9, precision + recall)
        if f1 > best_f1:
            best_f1 = float(f1)
            best_t = float(threshold)
    return best_t


def _binary_f1(reference: np.ndarray, prediction: np.ndarray) -> float:
    ref = reference.astype(bool)
    pred = prediction.astype(bool)
    tp = np.logical_and(ref, pred).sum()
    fp = np.logical_and(~ref, pred).sum()
    fn = np.logical_and(ref, ~pred).sum()
    precision = tp / max(1, tp + fp)
    recall = tp / max(1, tp + fn)
    return float(2 * precision * recall / max(1e-9, precision + recall))


def _transition_f1(reference: np.ndarray, prediction: np.ndarray, radius: int = 6) -> float:
    ref = reference.astype(np.int64)
    transition = np.zeros_like(ref, dtype=bool)
    changes = np.flatnonzero(np.diff(np.r_[0, ref, 0]) != 0)
    for idx in changes:
        lo = max(0, idx - radius)
        hi = min(len(ref), idx + radius)
        transition[lo:hi] = True
    if not transition.any():
        return _binary_f1(reference, prediction)
    return _binary_f1(reference[transition], prediction[transition])


def _edge_targets(label: np.ndarray, radius: int = 2) -> np.ndarray:
    if label.ndim == 2:
        return np.stack([_edge_targets(label[:, idx], radius) for idx in range(label.shape[1])], axis=1)
    y = label.astype(np.int64)
    target = np.zeros_like(y, dtype=np.float32)
    changes = np.flatnonzero(np.diff(np.r_[0, y, 0]) != 0)
    for idx in changes:
        center = min(max(idx, 0), len(y) - 1)
        lo = max(0, center - radius)
        hi = min(len(y), center + radius + 1)
        target[lo:hi] = 1.0
    return target


def _threshold_decode(prob: np.ndarray, threshold: float, min_on: int, min_off: int) -> np.ndarray:
    return smooth_binary((prob >= threshold).astype(np.int64), min_on=min_on, min_off=min_off)


def _hysteresis_decode(
    prob: np.ndarray,
    edge_prob: np.ndarray,
    high: float,
    low: float,
    edge_threshold: float,
    min_on: int,
    min_off: int,
) -> np.ndarray:
    active = False
    out = np.zeros(prob.shape[0], dtype=np.int64)
    for idx, value in enumerate(prob):
        if active:
            if value < low and edge_prob[idx] >= edge_threshold:
                active = False
        elif value >= high:
            active = True
        out[idx] = int(active)
    return smooth_binary(out, min_on=min_on, min_off=min_off)


def _mask_to_runs(mask: np.ndarray) -> list[tuple[int, int]]:
    y = mask.astype(np.int64)
    runs: list[tuple[int, int]] = []
    start: int | None = None
    for idx, value in enumerate(y):
        if value and start is None:
            start = idx
        if (not value or idx == len(y) - 1) and start is not None:
            end = idx + 1 if value and idx == len(y) - 1 else idx
            if end > start:
                runs.append((start, end))
            start = None
    return runs


def _snap_index(edge_prob: np.ndarray, center: int, radius: int, edge_threshold: float) -> int:
    lo = max(0, center - radius)
    hi = min(edge_prob.shape[0], center + radius + 1)
    if hi <= lo:
        return center
    window = edge_prob[lo:hi]
    local = int(np.argmax(window))
    if float(window[local]) < edge_threshold:
        return center
    return lo + local


def _edge_snapped_decode(
    prob: np.ndarray,
    edge_prob: np.ndarray,
    threshold: float,
    edge_threshold: float,
    snap_radius: int,
    min_on: int,
    min_off: int,
) -> np.ndarray:
    seed = smooth_binary((prob >= threshold).astype(np.int64), min_on=min_on, min_off=min_off)
    out = np.zeros_like(seed, dtype=np.int64)
    for start, end in _mask_to_runs(seed):
        snapped_start = _snap_index(edge_prob, start, snap_radius, edge_threshold)
        snapped_end_edge = _snap_index(edge_prob, max(start, end - 1), snap_radius, edge_threshold)
        snapped_end = min(edge_prob.shape[0], snapped_end_edge + 1)
        if snapped_end <= snapped_start:
            snapped_start, snapped_end = start, end
        out[snapped_start:snapped_end] = 1
    return smooth_binary(out, min_on=min_on, min_off=min_off)


@dataclass
class EnergyDetector:
    threshold: float | None = None

    def fit(self, features: list[np.ndarray], labels: list[np.ndarray]) -> "EnergyDetector":
        self.threshold = _best_threshold([x[:, 0] for x in features], labels)
        return self

    def predict(self, x: np.ndarray) -> np.ndarray:
        if self.threshold is None:
            raise RuntimeError("detector is not fitted")
        return smooth_binary((x[:, 0] >= self.threshold).astype(np.int64), min_on=2, min_off=2)


@dataclass
class FluxDetector:
    threshold: float | None = None

    def fit(self, features: list[np.ndarray], labels: list[np.ndarray]) -> "FluxDetector":
        score = [0.55 * x[:, 0] + 0.45 * x[:, 4] for x in features]
        self.threshold = _best_threshold(score, labels)
        return self

    def predict(self, x: np.ndarray) -> np.ndarray:
        if self.threshold is None:
            raise RuntimeError("detector is not fitted")
        score = 0.55 * x[:, 0] + 0.45 * x[:, 4]
        return smooth_binary((score >= self.threshold).astype(np.int64), min_on=2, min_off=2)


class LogisticDetector:
    def __init__(self) -> None:
        self.model = LogisticRegression(max_iter=500, class_weight="balanced", solver="lbfgs")

    def fit(self, features: list[np.ndarray], labels: list[np.ndarray]) -> "LogisticDetector":
        x = np.concatenate(features, axis=0)
        y = np.concatenate(labels, axis=0)
        self.model.fit(x, y)
        return self

    def predict(self, x: np.ndarray) -> np.ndarray:
        prob = self.model.predict_proba(x)[:, 1]
        return smooth_binary((prob >= 0.5).astype(np.int64), min_on=2, min_off=2)


class _TemporalNet(torch.nn.Module):
    def __init__(self, n_features: int) -> None:
        super().__init__()
        self.net = torch.nn.Sequential(
            torch.nn.Conv1d(n_features, 24, kernel_size=5, padding=2),
            torch.nn.GELU(),
            torch.nn.Conv1d(24, 24, kernel_size=5, padding=2),
            torch.nn.GELU(),
            torch.nn.Conv1d(24, 1, kernel_size=1),
        )

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        return self.net(x).squeeze(1)


class _DilatedBlock(torch.nn.Module):
    def __init__(self, channels: int, dilation: int) -> None:
        super().__init__()
        self.conv = torch.nn.Conv1d(channels, channels, kernel_size=5, padding=2 * dilation, dilation=dilation)
        self.norm = torch.nn.GroupNorm(4, channels)
        self.act = torch.nn.GELU()

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        return x + self.act(self.norm(self.conv(x)))


class _DilatedTemporalNet(torch.nn.Module):
    def __init__(self, n_features: int) -> None:
        super().__init__()
        self.input = torch.nn.Conv1d(n_features, 32, kernel_size=3, padding=1)
        self.blocks = torch.nn.Sequential(
            _DilatedBlock(32, 1),
            _DilatedBlock(32, 2),
            _DilatedBlock(32, 4),
            _DilatedBlock(32, 8),
        )
        self.output = torch.nn.Conv1d(32, 1, kernel_size=1)

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        z = torch.nn.functional.gelu(self.input(x))
        return self.output(self.blocks(z)).squeeze(1)


class _ContractBlock(torch.nn.Module):
    def __init__(self, channels: int, dilation: int) -> None:
        super().__init__()
        padding = 2 * dilation
        self.depthwise = torch.nn.Conv1d(
            channels,
            channels,
            kernel_size=5,
            padding=padding,
            dilation=dilation,
            groups=channels,
        )
        self.pointwise = torch.nn.Conv1d(channels, channels, kernel_size=1)
        self.norm = torch.nn.GroupNorm(6, channels)
        self.gate = torch.nn.Sequential(
            torch.nn.AdaptiveAvgPool1d(1),
            torch.nn.Conv1d(channels, max(6, channels // 6), kernel_size=1),
            torch.nn.GELU(),
            torch.nn.Conv1d(max(6, channels // 6), channels, kernel_size=1),
            torch.nn.Sigmoid(),
        )

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        z = self.depthwise(x)
        z = torch.nn.functional.gelu(self.norm(self.pointwise(z)))
        return x + z * self.gate(z)


class _BoundaryAwareNet(torch.nn.Module):
    def __init__(self, n_features: int, n_outputs: int = 1) -> None:
        super().__init__()
        channels = 36
        self.input = torch.nn.Conv1d(n_features, channels, kernel_size=3, padding=1)
        self.blocks = torch.nn.Sequential(
            _ContractBlock(channels, 1),
            _ContractBlock(channels, 2),
            _ContractBlock(channels, 4),
            _ContractBlock(channels, 8),
        )
        self.frame_head = torch.nn.Conv1d(channels, n_outputs, kernel_size=1)
        self.edge_head = torch.nn.Conv1d(channels, n_outputs, kernel_size=1)

    def forward(self, x: torch.Tensor) -> tuple[torch.Tensor, torch.Tensor]:
        z = torch.nn.functional.gelu(self.input(x))
        z = self.blocks(z)
        return self.frame_head(z), self.edge_head(z)


class TemporalCNNDetector:
    def __init__(self, seed: int = 20260514) -> None:
        self.seed = seed
        self.model: _TemporalNet | None = None

    def fit(self, features: list[np.ndarray], labels: list[np.ndarray]) -> "TemporalCNNDetector":
        torch.manual_seed(self.seed)
        torch.set_num_threads(min(8, max(1, torch.get_num_threads())))
        x = torch.tensor(np.stack(features), dtype=torch.float32).transpose(1, 2)
        y = torch.tensor(np.stack(labels), dtype=torch.float32)
        model = _TemporalNet(features[0].shape[1])
        positives = y.sum()
        negatives = y.numel() - positives
        pos_weight = torch.clamp(negatives / torch.clamp(positives, min=1.0), 0.5, 5.0)
        criterion = torch.nn.BCEWithLogitsLoss(pos_weight=pos_weight)
        optimizer = torch.optim.Adam(model.parameters(), lr=2e-3, weight_decay=1e-4)
        batch = 24
        order = np.arange(x.shape[0])
        rng = np.random.default_rng(self.seed)
        model.train()
        for _ in range(14):
            rng.shuffle(order)
            for start in range(0, len(order), batch):
                idx = order[start : start + batch]
                logits = model(x[idx])
                loss = criterion(logits, y[idx])
                optimizer.zero_grad()
                loss.backward()
                optimizer.step()
        self.model = model.eval()
        return self

    def predict(self, x: np.ndarray) -> np.ndarray:
        if self.model is None:
            raise RuntimeError("detector is not fitted")
        with torch.no_grad():
            tensor = torch.tensor(x[None, :, :], dtype=torch.float32).transpose(1, 2)
            prob = torch.sigmoid(self.model(tensor))[0].numpy()
        return smooth_binary((prob >= 0.5).astype(np.int64), min_on=2, min_off=2)


class DilatedTemporalCNNDetector:
    def __init__(self, seed: int = 20260514) -> None:
        self.seed = seed
        self.model: _DilatedTemporalNet | None = None

    def fit(self, features: list[np.ndarray], labels: list[np.ndarray]) -> "DilatedTemporalCNNDetector":
        torch.manual_seed(self.seed)
        torch.set_num_threads(min(10, max(1, torch.get_num_threads())))
        x = torch.tensor(np.stack(features), dtype=torch.float32).transpose(1, 2)
        y = torch.tensor(np.stack(labels), dtype=torch.float32)
        model = _DilatedTemporalNet(features[0].shape[1])
        positives = y.sum()
        negatives = y.numel() - positives
        pos_weight = torch.clamp(negatives / torch.clamp(positives, min=1.0), 0.5, 5.0)
        criterion = torch.nn.BCEWithLogitsLoss(pos_weight=pos_weight)
        optimizer = torch.optim.Adam(model.parameters(), lr=1.5e-3, weight_decay=2e-4)
        batch = 32
        order = np.arange(x.shape[0])
        rng = np.random.default_rng(self.seed)
        model.train()
        for _ in range(18):
            rng.shuffle(order)
            for start in range(0, len(order), batch):
                idx = order[start : start + batch]
                logits = model(x[idx])
                loss = criterion(logits, y[idx])
                optimizer.zero_grad()
                loss.backward()
                torch.nn.utils.clip_grad_norm_(model.parameters(), 3.0)
                optimizer.step()
        self.model = model.eval()
        return self

    def predict(self, x: np.ndarray) -> np.ndarray:
        if self.model is None:
            raise RuntimeError("detector is not fitted")
        with torch.no_grad():
            tensor = torch.tensor(x[None, :, :], dtype=torch.float32).transpose(1, 2)
            prob = torch.sigmoid(self.model(tensor))[0].numpy()
        return smooth_binary((prob >= 0.5).astype(np.int64), min_on=2, min_off=2)


class BoundaryAwareContractDetector:
    def __init__(
        self,
        seed: int = 20260514,
        use_edge_loss: bool = True,
        use_smooth_loss: bool = True,
        calibrate_decode: bool = True,
        calibration_objective: str = "transition",
    ) -> None:
        self.seed = seed
        self.use_edge_loss = use_edge_loss
        self.use_smooth_loss = use_smooth_loss
        self.calibrate_decode = calibrate_decode
        self.calibration_objective = calibration_objective
        self.model: _BoundaryAwareNet | None = None
        self.decode_config: tuple[str, float, float, float, int, int] = ("threshold", 0.5, 0.0, 0.0, 2, 2)
        self.n_outputs = 1

    def fit(self, features: list[np.ndarray], labels: list[np.ndarray]) -> "BoundaryAwareContractDetector":
        torch.manual_seed(self.seed)
        torch.set_num_threads(min(10, max(1, torch.get_num_threads())))
        rng = np.random.default_rng(self.seed)
        order = rng.permutation(len(features))
        val_count = max(64, int(round(0.12 * len(features))))
        train_idx = order[:-val_count]
        val_idx = order[-val_count:]
        x = torch.tensor(np.stack(features), dtype=torch.float32).transpose(1, 2)
        y_np = np.stack(labels).astype(np.float32)
        if y_np.ndim == 2:
            y_np = y_np[:, :, None]
        self.n_outputs = y_np.shape[2]
        y = torch.tensor(y_np, dtype=torch.float32).permute(0, 2, 1)
        edge_np = np.stack([_edge_targets(label) for label in labels]).astype(np.float32)
        if edge_np.ndim == 2:
            edge_np = edge_np[:, :, None]
        edge_y = torch.tensor(edge_np, dtype=torch.float32).permute(0, 2, 1)
        model = _BoundaryAwareNet(features[0].shape[1], self.n_outputs)
        positives = y[train_idx].sum()
        negatives = y[train_idx].numel() - positives
        edge_positives = edge_y[train_idx].sum()
        edge_negatives = edge_y[train_idx].numel() - edge_positives
        frame_weight = torch.clamp(negatives / torch.clamp(positives, min=1.0), 0.5, 6.0)
        edge_weight = torch.clamp(edge_negatives / torch.clamp(edge_positives, min=1.0), 1.0, 16.0)
        frame_loss = torch.nn.BCEWithLogitsLoss(pos_weight=frame_weight)
        edge_loss = torch.nn.BCEWithLogitsLoss(pos_weight=edge_weight)
        optimizer = torch.optim.AdamW(model.parameters(), lr=1.2e-3, weight_decay=3e-4)
        batch = 48
        model.train()
        for epoch in range(8):
            shuffled = train_idx.copy()
            rng.shuffle(shuffled)
            for start in range(0, len(shuffled), batch):
                idx = shuffled[start : start + batch]
                frame_logits, edge_logits = model(x[idx])
                loss = frame_loss(frame_logits, y[idx])
                if self.use_edge_loss:
                    loss = loss + 0.38 * edge_loss(edge_logits, edge_y[idx])
                if self.use_smooth_loss and epoch >= 2:
                    prob = torch.sigmoid(frame_logits)
                    edge_mask = 1.0 - torch.clamp(edge_y[idx][:, :, 1:] + edge_y[idx][:, :, :-1], 0.0, 1.0)
                    smooth_loss = torch.mean(torch.abs(prob[:, :, 1:] - prob[:, :, :-1]) * edge_mask)
                    loss = loss + 0.025 * smooth_loss
                optimizer.zero_grad()
                loss.backward()
                torch.nn.utils.clip_grad_norm_(model.parameters(), 2.5)
                optimizer.step()
        self.model = model.eval()
        if self.calibrate_decode:
            self._calibrate([features[i] for i in val_idx], [labels[i] for i in val_idx])
        return self

    def _probabilities(self, x: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
        if self.model is None:
            raise RuntimeError("detector is not fitted")
        with torch.no_grad():
            tensor = torch.tensor(x[None, :, :], dtype=torch.float32).transpose(1, 2)
            frame_logits, edge_logits = self.model(tensor)
            frame_prob = torch.sigmoid(frame_logits)[0].transpose(0, 1).numpy()
            edge_prob = torch.sigmoid(edge_logits)[0].transpose(0, 1).numpy()
        if self.n_outputs == 1:
            return frame_prob[:, 0], edge_prob[:, 0]
        return frame_prob, edge_prob

    def _decode(self, frame_prob: np.ndarray, edge_prob: np.ndarray) -> np.ndarray:
        mode, a, b, c, min_on, min_off = self.decode_config
        if frame_prob.ndim == 2:
            columns = [
                self._decode(frame_prob[:, idx], edge_prob[:, idx])
                for idx in range(frame_prob.shape[1])
            ]
            return np.stack(columns, axis=1).astype(np.int64)
        if mode == "hysteresis":
            return _hysteresis_decode(frame_prob, edge_prob, a, b, c, min_on, min_off)
        if mode == "edge_snap":
            return _edge_snapped_decode(frame_prob, edge_prob, a, b, max(1, int(round(c))), min_on, min_off)
        return _threshold_decode(frame_prob, a, min_on, min_off)

    @staticmethod
    def _edge_count(mask: np.ndarray) -> int:
        y = mask.astype(np.int64)
        return int(np.count_nonzero(np.diff(np.r_[0, y, 0]) != 0))

    @classmethod
    def _stable_score_1d(cls, reference: np.ndarray, prediction: np.ndarray) -> float:
        strict_terms = (
            0.70 * _transition_f1(reference, prediction, radius=1)
            + 0.20 * _transition_f1(reference, prediction, radius=2)
            + 0.10 * _transition_f1(reference, prediction, radius=4)
        )
        frame_term = _binary_f1(reference, prediction)
        ref_edges = max(1, cls._edge_count(reference))
        pred_edges = cls._edge_count(prediction)
        edge_penalty = min(1.0, abs(pred_edges - ref_edges) / ref_edges)
        return float(0.18 * frame_term + 0.90 * strict_terms - 0.10 * edge_penalty)

    def _calibration_score(self, reference: np.ndarray, prediction: np.ndarray) -> float:
        if reference.ndim == 1:
            if self.calibration_objective == "stable":
                return self._stable_score_1d(reference, prediction)
            return 0.42 * _binary_f1(reference, prediction) + 0.58 * _transition_f1(reference, prediction)
        if self.calibration_objective == "stable":
            return float(
                np.mean(
                    [
                        self._stable_score_1d(reference[:, idx], prediction[:, idx])
                        for idx in range(reference.shape[1])
                    ]
                )
            )
        values = []
        for idx in range(reference.shape[1]):
            values.append(0.42 * _binary_f1(reference[:, idx], prediction[:, idx]) + 0.58 * _transition_f1(reference[:, idx], prediction[:, idx]))
        return float(np.mean(values))

    def _calibrate(self, features: list[np.ndarray], labels: list[np.ndarray]) -> None:
        probabilities = [self._probabilities(x) for x in features]
        candidates: list[tuple[str, float, float, float, int, int]] = []
        threshold_grid = np.linspace(0.25, 0.75, 11)
        duration_pairs = ((1, 1), (2, 2), (3, 2), (2, 3))
        if self.calibration_objective == "stable":
            threshold_grid = np.linspace(0.30, 0.86, 15)
            duration_pairs = ((1, 1), (2, 1), (2, 2), (3, 2), (2, 3), (4, 2), (2, 4))
        for threshold in threshold_grid:
            for min_on, min_off in duration_pairs:
                candidates.append(("threshold", float(threshold), 0.0, 0.0, min_on, min_off))
        high_grid = np.linspace(0.38, 0.72, 9)
        low_ratios = (0.5, 0.68)
        edge_thresholds = (0.25, 0.45)
        if self.calibration_objective == "stable":
            high_grid = np.linspace(0.44, 0.84, 11)
            low_ratios = (0.55, 0.70, 0.82)
            edge_thresholds = (0.20, 0.35, 0.50)
        for high in high_grid:
            for low_ratio in low_ratios:
                low = float(high * low_ratio)
                for edge_threshold in edge_thresholds:
                    for min_on, min_off in ((2, 2), (3, 2), (2, 3)):
                        candidates.append(("hysteresis", float(high), low, edge_threshold, min_on, min_off))
        if self.calibration_objective == "stable":
            for threshold in np.linspace(0.34, 0.78, 12):
                for edge_threshold in (0.18, 0.28, 0.40, 0.55):
                    for snap_radius in (1, 2, 3, 4):
                        for min_on, min_off in ((1, 1), (2, 1), (2, 2), (3, 2)):
                            candidates.append(("edge_snap", float(threshold), float(edge_threshold), float(snap_radius), min_on, min_off))
        best_score = -1.0
        best_config = self.decode_config
        for config in candidates:
            self.decode_config = config
            scores = []
            for (frame_prob, edge_prob), label in zip(probabilities, labels):
                pred = self._decode(frame_prob, edge_prob)
                scores.append(self._calibration_score(label, pred))
            score = float(np.mean(scores))
            if score > best_score:
                best_score = score
                best_config = config
        self.decode_config = best_config

    def predict(self, x: np.ndarray) -> np.ndarray:
        frame_prob, edge_prob = self._probabilities(x)
        return self._decode(frame_prob, edge_prob)


def fit_detectors(features: list[np.ndarray], labels: list[np.ndarray]) -> tuple[FeatureScaler, dict[str, object]]:
    scaler = FeatureScaler().fit(features)
    x_train = [scaler.transform(x) for x in features]
    detectors: dict[str, object] = {
        "adaptive_energy": EnergyDetector().fit(x_train, labels),
        "spectral_flux": FluxDetector().fit(x_train, labels),
        "logistic_features": LogisticDetector().fit(x_train, labels),
        "temporal_cnn": TemporalCNNDetector().fit(x_train, labels),
        "dilated_cnn": DilatedTemporalCNNDetector().fit(x_train, labels),
    }
    return scaler, detectors


==> anc/benchmark/contract_calibration.py <==
from __future__ import annotations

import csv
from pathlib import Path


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"


ROWS = [
    ("late onset", "trigger latency", "onset_guard", 4),
    ("early onset", "premature trigger", "spurious_guard", 3),
    ("late release", "tail leakage", "offset_guard", 4),
    ("early release", "truncated support", "missing_guard", 4),
    ("missing activity", "lost support", "missing_guard", 5),
    ("extra activity", "false support", "spurious_guard", 5),
    ("silence bleed", "activity in protected silence", "silence_guard", 5),
    ("length distortion", "wrong event support", "duration_guard", 4),
    ("fragmentation", "split event support", "fragmentation_guard", 4),
]


def write_csv() -> None:
    RESULTS.mkdir(parents=True, exist_ok=True)
    with (RESULTS / "contract_calibration.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["case", "risk_source", "selected_coordinate", "risk_rank"])
        writer.writerows(ROWS)


def escape(text: str) -> str:
    return text.replace("_", "\\_")


def write_latex() -> None:
    lines = [
        "\\begin{tabular}{lllr}\\toprule",
        "Calibration case & Risk source & Selected coordinate & Rank \\\\\\midrule",
    ]
    for case, source, coordinate, rank in ROWS:
        lines.append(f"{escape(case)} & {escape(source)} & {escape(coordinate)} & {rank} \\\\")
    lines.extend(["\\bottomrule\\end{tabular}", ""])
    (RESULTS / "table_contract_calibration.tex").write_text("\n".join(lines))


def main() -> None:
    write_csv()
    write_latex()


if __name__ == "__main__":
    main()


==> anc/benchmark/contract_profile_sensitivity.py <==
from __future__ import annotations

import csv
from collections import defaultdict
from pathlib import Path


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"


PROFILES: dict[str, dict[str, float]] = {
    "balanced": {
        "onset_guard": 1.0,
        "offset_guard": 1.0,
        "missing_guard": 1.0,
        "spurious_guard": 1.0,
        "silence_guard": 1.0,
        "duration_guard": 1.0,
        "fragmentation_guard": 1.0,
    },
    "support_recall": {
        "missing_guard": 1.0,
    },
    "edge_timing": {
        "onset_guard": 3.0,
        "offset_guard": 3.0,
        "duration_guard": 1.0,
    },
    "silence_protection": {
        "spurious_guard": 3.0,
        "silence_guard": 4.0,
        "missing_guard": 1.0,
    },
    "event_integrity": {
        "duration_guard": 3.0,
        "fragmentation_guard": 4.0,
        "missing_guard": 1.0,
    },
}


def _read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="") as handle:
        return list(csv.DictReader(handle))


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _latex_name(value: object) -> str:
    return str(value).replace("_", "\\_")


def _mean(values: list[float]) -> float:
    if not values:
        raise ValueError("empty mean")
    return sum(values) / len(values)


def _detector_scores() -> dict[str, dict[str, float]]:
    grouped: dict[str, dict[str, list[float]]] = defaultdict(lambda: defaultdict(list))
    for row in _read_rows(RESULTS / "logic_summary.csv"):
        prop = row["property"]
        if prop == "mean_logic":
            continue
        grouped[row["detector"]][prop].append(float(row["satisfaction"]))
    return {
        detector: {prop: _mean(values) for prop, values in props.items()}
        for detector, props in grouped.items()
    }


def _overall_scores() -> dict[str, dict[str, float]]:
    grouped: dict[str, dict[str, list[float]]] = defaultdict(lambda: defaultdict(list))
    for row in _read_rows(RESULTS / "benchmark_summary.csv"):
        for key in ("boundary_f1", "mean_logic"):
            grouped[row["detector"]][key].append(float(row[key]))
    return {
        detector: {key: _mean(values) for key, values in metrics.items()}
        for detector, metrics in grouped.items()
    }


def _profile_score(scores: dict[str, float], weights: dict[str, float]) -> float:
    total = sum(weights.values())
    return sum(scores[prop] * weight for prop, weight in weights.items()) / total


def main() -> None:
    detector_scores = _detector_scores()
    overall = _overall_scores()
    rows: list[dict[str, object]] = []
    for profile, weights in PROFILES.items():
        scored = {
            detector: _profile_score(scores, weights)
            for detector, scores in detector_scores.items()
        }
        selected = max(scored, key=scored.__getitem__)
        lead_coordinate = max(weights, key=weights.__getitem__)
        rows.append(
            {
                "risk_profile": profile,
                "lead_coordinate": lead_coordinate,
                "selected_detector": selected,
                "profile_score": scored[selected],
                "boundary_f1": overall[selected]["boundary_f1"],
                "mean_logic": overall[selected]["mean_logic"],
            }
        )
    _write_csv(
        RESULTS / "contract_profile_sensitivity.csv",
        rows,
        ["risk_profile", "lead_coordinate", "selected_detector", "profile_score", "boundary_f1", "mean_logic"],
    )
    with (RESULTS / "table_contract_profile_sensitivity.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lllrrr}\\toprule\n")
        handle.write("Risk profile & Lead coordinate & Selected detector & Profile score & Boundary F1 & Logic \\\\\\midrule\n")
        for row in rows:
            handle.write(
                _latex_name(row["risk_profile"])
                + " & "
                + _latex_name(row["lead_coordinate"])
                + " & "
                + _latex_name(row["selected_detector"])
                + f" & {float(row['profile_score']):.3f} & {float(row['boundary_f1']):.3f} & {float(row['mean_logic']):.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


if __name__ == "__main__":
    main()


==> anc/benchmark/contract_theory.py <==
from __future__ import annotations

from dataclasses import dataclass
from itertools import product

import numpy as np

from logic_parser import And, Atom, FormulaParser, Implies, Not, Or, ParsedSpec, Temporal, Until, radius_frames


def formula_atoms(source: str) -> tuple[str, ...]:
    return tuple(sorted(_atoms(FormulaParser(source).parse())))


def _atoms(node: object) -> set[str]:
    if isinstance(node, Atom):
        return {node.name}
    if isinstance(node, Not):
        return _atoms(node.child)
    if isinstance(node, (And, Or, Implies)):
        return _atoms(node.left) | _atoms(node.right)
    if isinstance(node, Temporal):
        return _atoms(node.child)
    if isinstance(node, Until):
        return _atoms(node.left) | _atoms(node.right)
    raise TypeError(f"unsupported formula node {type(node).__name__}")


def temporal_depth(source: str) -> int:
    return _temporal_depth(FormulaParser(source).parse())


def _temporal_depth(node: object) -> int:
    if isinstance(node, Atom):
        return 0
    if isinstance(node, Not):
        return _temporal_depth(node.child)
    if isinstance(node, (And, Or, Implies)):
        return max(_temporal_depth(node.left), _temporal_depth(node.right))
    if isinstance(node, Temporal):
        return 1 + _temporal_depth(node.child)
    if isinstance(node, Until):
        return 1 + max(_temporal_depth(node.left), _temporal_depth(node.right))
    raise TypeError(f"unsupported formula node {type(node).__name__}")


def temporal_radius_frames(source: str, frame_s: float) -> int:
    return _temporal_radius_frames(FormulaParser(source).parse(), frame_s)


def _temporal_radius_frames(node: object, frame_s: float) -> int:
    if isinstance(node, Atom):
        return 0
    if isinstance(node, Not):
        return _temporal_radius_frames(node.child, frame_s)
    if isinstance(node, (And, Or, Implies)):
        return max(_temporal_radius_frames(node.left, frame_s), _temporal_radius_frames(node.right, frame_s))
    if isinstance(node, Temporal):
        radius = radius_frames(node.seconds, frame_s)
        return radius + _temporal_radius_frames(node.child, frame_s)
    if isinstance(node, Until):
        radius = radius_frames(node.seconds, frame_s)
        return radius + max(
            _temporal_radius_frames(node.left, frame_s),
            _temporal_radius_frames(node.right, frame_s),
        )
    raise TypeError(f"unsupported formula node {type(node).__name__}")


def enumerate_environments(atoms: tuple[str, ...], frames: int) -> list[dict[str, np.ndarray]]:
    if frames <= 0:
        raise ValueError("frames must be positive")
    out: list[dict[str, np.ndarray]] = []
    for bits in product((False, True), repeat=len(atoms) * frames):
        env: dict[str, np.ndarray] = {}
        cursor = 0
        for atom in atoms:
            env[atom] = np.array(bits[cursor : cursor + frames], dtype=bool)
            cursor += frames
        out.append(env)
    return out


def formula_signature(source: str, atoms: tuple[str, ...], frames: int, frame_s: float) -> bytes:
    node = FormulaParser(source).parse()
    chunks = []
    for env in enumerate_environments(atoms, frames):
        chunks.append(np.packbits(node.eval(env, frame_s).astype(np.uint8)).tobytes())
    return b"".join(chunks)


def equivalent(left: str, right: str, atoms: tuple[str, ...], frames: int, frame_s: float) -> bool:
    return formula_signature(left, atoms, frames, frame_s) == formula_signature(right, atoms, frames, frame_s)


def satisfiable(source: str, atoms: tuple[str, ...], frames: int, frame_s: float) -> bool:
    node = FormulaParser(source).parse()
    return any(bool(node.eval(env, frame_s).any()) for env in enumerate_environments(atoms, frames))


@dataclass(frozen=True)
class ClauseSignature:
    name: str
    formula: str
    obligation: str
    signature: bytes
    depth: int
    radius_frames: int


def clause_signature(spec: ParsedSpec, atoms: tuple[str, ...], frames: int, frame_s: float) -> ClauseSignature:
    formula_bits = formula_signature(spec.formula, atoms, frames, frame_s)
    obligation_bits = formula_signature(spec.obligation, atoms, frames, frame_s)
    return ClauseSignature(
        name=spec.name,
        formula=spec.formula,
        obligation=spec.obligation,
        signature=formula_bits + b"\0" + obligation_bits,
        depth=max(temporal_depth(spec.formula), temporal_depth(spec.obligation)),
        radius_frames=max(temporal_radius_frames(spec.formula, frame_s), temporal_radius_frames(spec.obligation, frame_s)),
    )


def minimize_duplicate_clauses(specs: list[ParsedSpec], atoms: tuple[str, ...], frames: int, frame_s: float) -> list[ParsedSpec]:
    seen: set[bytes] = set()
    kept: list[ParsedSpec] = []
    ordered = sorted(
        specs,
        key=lambda spec: (
            clause_signature(spec, atoms, frames, frame_s).depth,
            clause_signature(spec, atoms, frames, frame_s).radius_frames,
            spec.name,
        ),
    )
    for spec in ordered:
        signature = clause_signature(spec, atoms, frames, frame_s).signature
        if signature in seen:
            continue
        seen.add(signature)
        kept.append(spec)
    return kept


def risk_separating_subset(values: np.ndarray, risks: np.ndarray) -> tuple[int, ...]:
    if values.ndim != 2:
        raise ValueError("values must have shape worlds by clauses")
    if risks.ndim != 1 or risks.shape[0] != values.shape[0]:
        raise ValueError("risks must have one value per world")
    required: list[tuple[int, int]] = []
    for i in range(values.shape[0]):
        for j in range(values.shape[0]):
            if risks[i] < risks[j]:
                required.append((i, j))
    uncovered = set(required)
    chosen: list[int] = []
    candidates = set(range(values.shape[1]))
    while uncovered and candidates:
        best = max(
            candidates,
            key=lambda col: sum(values[i, col] > values[j, col] for i, j in uncovered),
        )
        gain = {(i, j) for i, j in uncovered if values[i, best] > values[j, best]}
        if not gain:
            break
        chosen.append(best)
        candidates.remove(best)
        uncovered.difference_update(gain)
    if uncovered:
        raise ValueError("candidate clauses do not separate the declared risk order")
    return tuple(chosen)


==> anc/benchmark/dataset_protocol_report.py <==
from __future__ import annotations

import csv
import json
from pathlib import Path

from synthetic_audio import CLASSES, CONDITIONS, DatasetConfig, SCENE_PROTOCOL


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"


def _load_manifest() -> dict:
    path = RESULTS / "manifest.json"
    if not path.exists():
        return {}
    return json.loads(path.read_text())


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _tex_escape(value: object) -> str:
    return str(value).replace("_", "\\_").replace("%", "\\%")


def _range(value: tuple[float, float], suffix: str = "s") -> str:
    return f"{value[0]:.2f} to {value[1]:.2f} {suffix}"


def controlled_protocol_rows(config: DatasetConfig, manifest: dict) -> list[dict[str, object]]:
    protocol = SCENE_PROTOCOL
    class_probs = ", ".join(
        f"{name} {prob:.2f}" for name, prob in zip(CLASSES, protocol.target_class_probabilities, strict=True)
    )
    distractor_probs = ", ".join(
        f"{name} {prob:.2f}" for name, prob in zip(CLASSES, protocol.distractor_class_probabilities, strict=True)
    )
    return [
        {"item": "seed", "value": manifest.get("seed", config.seed)},
        {
            "item": "split",
            "value": f"{manifest.get('train_items', config.train_items)} train and {manifest.get('test_items', config.test_items)} test clips",
        },
        {"item": "clip grid", "value": f"{config.duration_s:.1f} s at {config.frame_s:.2f} s frame step"},
        {"item": "classes", "value": ", ".join(CLASSES)},
        {"item": "test conditions", "value": ", ".join(CONDITIONS)},
        {
            "item": "target event count",
            "value": f"{protocol.event_count_min} to {protocol.event_count_max_exclusive - 1} attempts before end clipping",
        },
        {"item": "inter event gap", "value": _range(protocol.gap_s)},
        {"item": "target duration", "value": _range(protocol.target_duration_s)},
        {"item": "target class draw", "value": class_probs},
        {"item": "target gain", "value": _range(protocol.target_gain, "")},
        {"item": "overlap probability", "value": f"{protocol.overlap_probability:.2f} per target"},
        {
            "item": "overlap placement",
            "value": f"start offset {protocol.overlap_start_offset_s[0]:.2f} s to {protocol.overlap_start_offset_s[1]:.2f} of target duration",
        },
        {
            "item": "overlap acceptance",
            "value": f"at least {protocol.overlap_min_duration_s:.2f} s duration and {protocol.overlap_min_shared_s:.2f} s shared support",
        },
        {
            "item": "distractor count",
            "value": f"{protocol.distractor_count_min} to {protocol.distractor_count_max_exclusive - 1} unlabeled events",
        },
        {"item": "distractor duration", "value": _range(protocol.distractor_duration_s)},
        {"item": "distractor placement", "value": f"outside target masks with {protocol.distractor_placement_guard_s:.2f} s guard"},
        {"item": "distractor class draw", "value": distractor_probs},
        {"item": "train severity", "value": manifest.get("train_augmentation_severity", config.train_augmentation_severity)},
        {"item": "test severity", "value": manifest.get("test_severity", config.test_severity)},
    ]


def perturbation_rows(config: DatasetConfig, manifest: dict) -> list[dict[str, object]]:
    train = float(manifest.get("train_augmentation_severity", config.train_augmentation_severity))
    test = float(manifest.get("test_severity", config.test_severity))

    def noise(severity: float) -> str:
        low = 7.0 - 10.0 * severity
        high = 15.0 - 7.0 * severity
        return f"SNR {low:.1f} to {max(low + 1.0, high):.1f} dB"

    def reverb(severity: float) -> str:
        tail_low = 0.05 + 0.04 * severity
        tail_high = 0.12 + 0.28 * severity
        return f"tail {tail_low:.3f} to {tail_high:.3f} s"

    def clipping(severity: float) -> str:
        low = max(0.12, 0.34 - 0.12 * severity)
        high = max(0.18, 0.62 - 0.16 * severity)
        drive_low = 1.2 + 0.25 * severity
        drive_high = 1.6 + 0.55 * severity
        return f"limit {low:.2f} to {high:.2f}, drive {drive_low:.2f} to {drive_high:.2f}"

    def gain_drift(severity: float) -> str:
        freq_low = 0.04
        freq_high = 0.12 + 0.09 * severity
        depth_low = 0.20 + 0.26 * severity
        return f"modulation {freq_low:.2f} to {freq_high:.2f} Hz, depth {depth_low:.2f}"

    def jitter(severity: float) -> str:
        shift = 0.025 + 0.025 * severity
        return f"shift up to {1000.0 * shift:.1f} ms plus wander"

    return [
        {"condition": "noise", "train": noise(train), "test": noise(test)},
        {"condition": "reverb", "train": reverb(train), "test": reverb(test)},
        {"condition": "clipping", "train": clipping(train), "test": clipping(test)},
        {"condition": "gain drift", "train": gain_drift(train), "test": gain_drift(test)},
        {"condition": "jitter", "train": jitter(train), "test": jitter(test)},
        {"condition": "compound", "train": "noise, reverb, gain drift", "test": "noise, reverb, gain drift"},
    ]


def write_tables() -> None:
    config = DatasetConfig()
    manifest = _load_manifest()
    protocol = controlled_protocol_rows(config, manifest)
    perturbation = perturbation_rows(config, manifest)
    _write_csv(RESULTS / "dataset_protocol.csv", protocol, ["item", "value"])
    _write_csv(RESULTS / "perturbation_protocol.csv", perturbation, ["condition", "train", "test"])
    with (RESULTS / "table_dataset_protocol.tex").open("w") as handle:
        handle.write("\\begin{tabular}{ll}\\toprule\n")
        handle.write("Item & Value \\\\\\midrule\n")
        for row in protocol:
            handle.write(f"{_tex_escape(row['item'])} & {_tex_escape(row['value'])} \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")
    with (RESULTS / "table_perturbation_protocol.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lll}\\toprule\n")
        handle.write("Condition & Train augmentation & Test perturbation \\\\\\midrule\n")
        for row in perturbation:
            handle.write(
                f"{_tex_escape(row['condition'])} & {_tex_escape(row['train'])} & {_tex_escape(row['test'])} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


if __name__ == "__main__":
    write_tables()


==> anc/benchmark/dcase_challenge_baseline.py <==
from __future__ import annotations

import csv
import hashlib
import re
import zipfile
from dataclasses import replace
from pathlib import Path

import numpy as np

from maestro_real import (
    _annotation_files,
    _annotation_matrix,
    _read_annotation,
    _scene_from_annotation,
    prepare_maestro,
)
from standard_sed_metrics import macro_standard_metrics
from synthetic_audio import DatasetConfig
from trace_logic import (
    LogicConfig,
    boundary_metrics,
    frame_f1,
    logic_scores,
    multiclass_boundary_metrics,
    multiclass_frame_f1,
    multiclass_logic_scores,
)


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
DCASE_ARCHIVE = ROOT / "data" / "external" / "dcase2024" / "baseline_pretrained_2024.zip"
DCASE_RECORD = "https://zenodo.org/records/11034682"
DCASE_DOI = "10.5281/zenodo.11034682"
DCASE_EXPECTED_MD5 = "311071eb85563cfa0a8846c1ec1aaa41"
POSTPROCESSED_PREFIX = "baseline_pretrained_2024/metrics_test/student/maestro/postprocessed/"
EVENT_F1_PATH = "baseline_pretrained_2024/metrics_test/student/event_f1.txt"


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _tex_escape(value: object) -> str:
    return str(value).replace("_", "\\_").replace("%", "\\%").replace("&", "\\&")


def _archive_md5(path: Path) -> str:
    digest = hashlib.md5()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def _archive_sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def _classes() -> list[str]:
    seen = set()
    for path in _annotation_files():
        for _, _, label, _ in _read_annotation(path):
            seen.add(label)
    return sorted(seen)


def _prediction_members(archive: zipfile.ZipFile) -> dict[str, str]:
    members: dict[str, str] = {}
    for name in archive.namelist():
        if name.startswith(POSTPROCESSED_PREFIX) and name.endswith(".tsv"):
            members[Path(name).stem] = name
    return members


def _read_prediction_matrix(
    archive: zipfile.ZipFile,
    member: str,
    classes: list[str],
    duration_s: float,
    frame_s: float,
) -> np.ndarray:
    frames = int(round(duration_s / frame_s))
    matrix = np.zeros((frames, len(classes)), dtype=np.float32)
    class_index = {label: idx for idx, label in enumerate(classes)}
    text = archive.read(member).decode("utf-8")
    reader = csv.DictReader(text.splitlines(), delimiter="\t")
    for row in reader:
        onset = float(row["onset"])
        offset = float(row["offset"])
        lo = max(0, int(round(onset / frame_s)))
        hi = min(frames, int(round(offset / frame_s)))
        if hi <= lo:
            continue
        for label in classes:
            if label in row:
                matrix[lo:hi, class_index[label]] = np.maximum(matrix[lo:hi, class_index[label]], float(row[label]))
    return matrix


def _observed_class_pair(reference: np.ndarray, prediction: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    observed = np.logical_or(reference.any(axis=0), prediction.any(axis=0))
    if not observed.any():
        return reference[:, :1], prediction[:, :1]
    return reference[:, observed], prediction[:, observed]


def _clip_pairs(threshold: float) -> tuple[list[tuple[str, str, np.ndarray, np.ndarray]], list[str]]:
    prepare_maestro(download_audio=False)
    config = replace(DatasetConfig(), sample_rate=16000, duration_s=10.0, frame_s=0.02, use_librispeech=False)
    classes = _classes()
    clip_frames = int(round(config.duration_s / config.frame_s))
    pairs: list[tuple[str, str, np.ndarray, np.ndarray]] = []
    with zipfile.ZipFile(DCASE_ARCHIVE) as archive:
        prediction_members = _prediction_members(archive)
        used_files = sorted(set(prediction_members).intersection(path.stem for path in _annotation_files()))
        for annotation_path in _annotation_files():
            if annotation_path.stem not in prediction_members:
                continue
            rows = _read_annotation(annotation_path)
            duration_s = max(end for _, end, _, _ in rows)
            reference_soft = _annotation_matrix(rows, classes, duration_s, config.frame_s)
            reference = (reference_soft >= 0.5).astype(np.int64)
            prediction_scores = _read_prediction_matrix(
                archive,
                prediction_members[annotation_path.stem],
                classes,
                duration_s,
                config.frame_s,
            )
            prediction = (prediction_scores >= threshold).astype(np.int64)
            max_start = min(reference.shape[0], prediction.shape[0]) - clip_frames
            for frame_start in range(0, max_start + 1, clip_frames):
                ref_clip = reference[frame_start : frame_start + clip_frames]
                if not ref_clip.any():
                    continue
                pred_clip = prediction[frame_start : frame_start + clip_frames]
                pairs.append((annotation_path.stem, _scene_from_annotation(annotation_path), ref_clip, pred_clip))
    return pairs, used_files


def _mean(rows: list[dict[str, object]], key: str) -> float:
    return float(np.mean([float(row[key]) for row in rows])) if rows else 0.0


def _read_first_csv_row(path: Path) -> dict[str, str] | None:
    if not path.exists():
        return None
    with path.open() as handle:
        rows = list(csv.DictReader(handle))
    return rows[0] if rows else None


def _threshold_summary(threshold: float) -> dict[str, object]:
    config = replace(DatasetConfig(), sample_rate=16000, duration_s=10.0, frame_s=0.02, use_librispeech=False)
    logic = LogicConfig(tolerance_s=0.10, guard_s=0.04, soft_scale_s=0.20)
    pairs, files = _clip_pairs(threshold)
    detail_rows: list[dict[str, object]] = []
    for source_file, scene, class_ref, class_pred in pairs:
        ref = class_ref.any(axis=1).astype(np.int64)
        pred = class_pred.any(axis=1).astype(np.int64)
        union_standard = macro_standard_metrics(ref, pred, config)
        union_boundary = boundary_metrics(ref, pred, config, logic)
        union_logic = logic_scores(ref, pred, config, logic)
        class_ref_eval, class_pred_eval = _observed_class_pair(class_ref, class_pred)
        class_standard = macro_standard_metrics(class_ref_eval, class_pred_eval, config)
        class_boundary = multiclass_boundary_metrics(class_ref_eval, class_pred_eval, config, logic)
        class_logic = multiclass_logic_scores(class_ref_eval, class_pred_eval, config, logic)
        detail_rows.append(
            {
                "threshold": threshold,
                "source_file": source_file,
                "scene": scene,
                "union_frame_f1": frame_f1(ref, pred),
                "union_segment_f1_1s": union_standard["segment_f1_1s"],
                "union_event_f1_200ms": union_standard["event_f1_200ms"],
                "union_boundary_f1": union_boundary["boundary_f1"],
                "union_logic": union_logic["mean_logic"],
                "class_frame_f1": multiclass_frame_f1(class_ref_eval, class_pred_eval),
                "class_segment_f1_1s": class_standard["segment_f1_1s"],
                "class_event_f1_200ms": class_standard["event_f1_200ms"],
                "class_boundary_f1": class_boundary["boundary_f1"],
                "class_logic": class_logic["mean_logic"],
            }
        )
    return {
        "threshold": threshold,
        "files": len(files),
        "clips": len(pairs),
        "union_frame_f1": _mean(detail_rows, "union_frame_f1"),
        "union_segment_f1_1s": _mean(detail_rows, "union_segment_f1_1s"),
        "union_event_f1_200ms": _mean(detail_rows, "union_event_f1_200ms"),
        "union_boundary_f1": _mean(detail_rows, "union_boundary_f1"),
        "union_logic": _mean(detail_rows, "union_logic"),
        "class_frame_f1": _mean(detail_rows, "class_frame_f1"),
        "class_segment_f1_1s": _mean(detail_rows, "class_segment_f1_1s"),
        "class_event_f1_200ms": _mean(detail_rows, "class_event_f1_200ms"),
        "class_boundary_f1": _mean(detail_rows, "class_boundary_f1"),
        "class_logic": _mean(detail_rows, "class_logic"),
        "details": detail_rows,
    }


def _official_record() -> dict[str, object]:
    if not DCASE_ARCHIVE.exists():
        raise FileNotFoundError(f"missing DCASE archive {DCASE_ARCHIVE}")
    md5 = _archive_md5(DCASE_ARCHIVE)
    with zipfile.ZipFile(DCASE_ARCHIVE) as archive:
        text = archive.read(EVENT_F1_PATH).decode("utf-8")
    evaluated_length = float(re.search(r"Evaluated length\s+:\s+([0-9.]+)", text).group(1))
    evaluated_files = int(re.search(r"Evaluated files\s+:\s+([0-9]+)", text).group(1))
    f_scores = [float(value) for value in re.findall(r"F-measure \(F1\)\s+:\s+([0-9.]+) %", text)]
    return {
        "artifact": "DCASE 2024 Task 4 baseline",
        "recipe": "DESED_task 2024_task4_audioset_baseline",
        "doi": DCASE_DOI,
        "archive_md5": md5,
        "archive_sha256": _archive_sha256(DCASE_ARCHIVE),
        "md5_status": "match" if md5 == DCASE_EXPECTED_MD5 else "mismatch",
        "evaluated_seconds": evaluated_length,
        "evaluated_files": evaluated_files,
        "official_micro_event_f1": f_scores[0] / 100.0,
        "official_macro_event_f1": f_scores[1] / 100.0,
    }


def _write_class_reference_table(summaries: list[dict[str, object]]) -> None:
    best_dcase = max(summaries, key=lambda row: float(row["class_event_f1_200ms"]))
    local = _read_first_csv_row(RESULTS / "maestro_real_class_standard_summary.csv")
    local_manifest = {}
    manifest_path = RESULTS / "maestro_real_manifest.json"
    if manifest_path.exists():
        import json

        local_manifest = json.loads(manifest_path.read_text())
    rows: list[dict[str, object]] = [
        {
            "track": "local class detector",
            "source": "MAESTRO Real split",
            "selection": "single trained local detector",
            "clips": local_manifest.get("test_clips", "NA"),
            "class_event_f1_200ms": float(local["class_event_f1_200ms"]) if local else 0.0,
            "class_boundary_f1": float(local["class_boundary_f1"]) if local else 0.0,
            "class_logic": float(local["class_mean_logic"]) if local else 0.0,
        },
        {
            "track": "official DCASE baseline",
            "source": "released MAESTRO outputs",
            "selection": "threshold maximizing class event F1",
            "clips": int(best_dcase["clips"]),
            "class_event_f1_200ms": float(best_dcase["class_event_f1_200ms"]),
            "class_boundary_f1": float(best_dcase["class_boundary_f1"]),
            "class_logic": float(best_dcase["class_logic"]),
        },
    ]
    fields = ["track", "source", "selection", "clips", "class_event_f1_200ms", "class_boundary_f1", "class_logic"]
    _write_csv(RESULTS / "real_class_reference_tracks.csv", rows, fields)
    with (RESULTS / "table_real_class_reference_tracks.tex").open("w") as handle:
        handle.write("\\begin{tabular}{llrrrr}\\toprule\n")
        handle.write("Track & Selection & Clips & Class event F1 & Class boundary F1 & Class logic \\\\\\midrule\n")
        for row in rows:
            handle.write(
                f"{_tex_escape(row['track'])} & {_tex_escape(row['selection'])} & {row['clips']} & "
                f"{float(row['class_event_f1_200ms']):.3f} & {float(row['class_boundary_f1']):.3f} & "
                f"{float(row['class_logic']):.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


def write_outputs() -> None:
    RESULTS.mkdir(exist_ok=True)
    record = _official_record()
    summaries = [_threshold_summary(threshold) for threshold in (0.30, 0.50, 0.70)]
    detail_rows = [row for summary in summaries for row in summary.pop("details")]
    summary_fields = [
        "threshold",
        "files",
        "clips",
        "union_frame_f1",
        "union_segment_f1_1s",
        "union_event_f1_200ms",
        "union_boundary_f1",
        "union_logic",
        "class_frame_f1",
        "class_segment_f1_1s",
        "class_event_f1_200ms",
        "class_boundary_f1",
        "class_logic",
    ]
    detail_fields = [
        "threshold",
        "source_file",
        "scene",
        "union_frame_f1",
        "union_segment_f1_1s",
        "union_event_f1_200ms",
        "union_boundary_f1",
        "union_logic",
        "class_frame_f1",
        "class_segment_f1_1s",
        "class_event_f1_200ms",
        "class_boundary_f1",
        "class_logic",
    ]
    _write_csv(RESULTS / "dcase_challenge_record.csv", [record], list(record))
    _write_csv(RESULTS / "dcase_maestro_challenge_summary.csv", summaries, summary_fields)
    _write_csv(RESULTS / "dcase_maestro_challenge_details.csv", detail_rows, detail_fields)
    with (RESULTS / "table_dcase_challenge_record.tex").open("w") as handle:
        handle.write("\\begin{tabular}{ll}\\toprule\n")
        handle.write("Item & Value \\\\\\midrule\n")
        handle.write(f"artifact & {_tex_escape(record['artifact'])} \\\\\n")
        handle.write(f"recipe & {_tex_escape(record['recipe'])} \\\\\n")
        handle.write(f"DOI & {_tex_escape(record['doi'])} \\\\\n")
        handle.write(f"archive md5 & {_tex_escape(record['archive_md5'])} \\\\\n")
        handle.write(f"official files & {record['evaluated_files']} \\\\\n")
        handle.write(f"official seconds & {float(record['evaluated_seconds']):.2f} \\\\\n")
        handle.write(f"official micro event F1 & {float(record['official_micro_event_f1']):.3f} \\\\\n")
        handle.write(f"official macro event F1 & {float(record['official_macro_event_f1']):.3f} \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")
    with (RESULTS / "table_dcase_maestro_challenge.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrrrr}\\toprule\n")
        handle.write("Threshold & Files & Clips & Union event F1 & Union logic & Class event F1 & Class boundary F1 & Class logic \\\\\\midrule\n")
        for row in summaries:
            handle.write(
                f"{float(row['threshold']):.2f} & {int(row['files'])} & {int(row['clips'])} & "
                f"{float(row['union_event_f1_200ms']):.3f} & {float(row['union_logic']):.3f} & "
                f"{float(row['class_event_f1_200ms']):.3f} & {float(row['class_boundary_f1']):.3f} & "
                f"{float(row['class_logic']):.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    _write_class_reference_table(summaries)


if __name__ == "__main__":
    write_outputs()


==> anc/benchmark/environment.yml <==
name: pftl-auditory-boundaries
channels:
  - conda-forge
dependencies:
  - python=3.11
  - numpy
  - scipy
  - matplotlib
  - scikit-learn
  - pytorch
  - requests
  - tqdm
  - soundfile


==> anc/benchmark/features.py <==
from __future__ import annotations

import numpy as np

from synthetic_audio import DatasetConfig


def frame_audio(x: np.ndarray, config: DatasetConfig) -> np.ndarray:
    frame = int(round(config.sample_rate * config.frame_s))
    n_frames = int(round(config.duration_s / config.frame_s))
    needed = n_frames * frame
    if x.shape[0] < needed:
        x = np.pad(x, (0, needed - x.shape[0]))
    x = x[:needed]
    return x.reshape(n_frames, frame)


def frame_features(x: np.ndarray, config: DatasetConfig) -> np.ndarray:
    frames = frame_audio(x, config)
    window = np.hanning(frames.shape[1]).astype(np.float32)
    weighted = frames * window[None, :]
    spectrum = np.abs(np.fft.rfft(weighted, axis=1)) + 1e-9
    freqs = np.fft.rfftfreq(frames.shape[1], 1.0 / config.sample_rate)
    energy = np.sqrt(np.mean(frames * frames, axis=1) + 1e-10)
    log_energy = np.log1p(80.0 * energy)
    signs = np.signbit(frames)
    zcr = np.mean(signs[:, 1:] != signs[:, :-1], axis=1)
    spec_sum = np.sum(spectrum, axis=1) + 1e-9
    centroid = np.sum(spectrum * freqs[None, :], axis=1) / spec_sum
    bandwidth = np.sqrt(np.sum(spectrum * (freqs[None, :] - centroid[:, None]) ** 2, axis=1) / spec_sum)
    norm_spec = spectrum / spec_sum[:, None]
    prev = np.vstack([norm_spec[:1], norm_spec[:-1]])
    flux = np.sqrt(np.mean((norm_spec - prev) ** 2, axis=1))
    low_band = spectrum[:, freqs < 500].sum(axis=1) / spec_sum
    high_band = spectrum[:, freqs > 2000].sum(axis=1) / spec_sum
    features = np.stack(
        [
            log_energy,
            zcr,
            centroid / (config.sample_rate / 2),
            bandwidth / (config.sample_rate / 2),
            flux,
            low_band,
            high_band,
        ],
        axis=1,
    )
    return features.astype(np.float32)


def smooth_binary(mask: np.ndarray, min_on: int = 2, min_off: int = 2) -> np.ndarray:
    y = mask.astype(np.int64).copy()
    n = y.shape[0]
    start = 0
    while start < n:
        value = y[start]
        end = start + 1
        while end < n and y[end] == value:
            end += 1
        length = end - start
        if value == 1 and length < min_on:
            y[start:end] = 0
        if value == 0 and 0 < start and end < n and length < min_off:
            y[start:end] = 1
        start = end
    return y


class FeatureScaler:
    def __init__(self) -> None:
        self.mean: np.ndarray | None = None
        self.scale: np.ndarray | None = None

    def fit(self, arrays: list[np.ndarray]) -> "FeatureScaler":
        x = np.concatenate(arrays, axis=0)
        self.mean = x.mean(axis=0)
        self.scale = x.std(axis=0) + 1e-6
        return self

    def transform(self, x: np.ndarray) -> np.ndarray:
        if self.mean is None or self.scale is None:
            raise RuntimeError("scaler is not fitted")
        return ((x - self.mean) / self.scale).astype(np.float32)



==> anc/benchmark/fetch_librispeech.py <==
from __future__ import annotations

from synthetic_audio import download_librispeech


if __name__ == "__main__":
    root = download_librispeech()
    print(f"Mini LibriSpeech ready at {root.relative_to(root.parents[2])}")


==> anc/benchmark/lint_prose.py <==
from __future__ import annotations

import re
import sys
from pathlib import Path


FORBIDDEN = {
    ":": "colon",
    ";": "semicolon",
    "\u2014": "em dash",
}


def prose_lines(path: Path) -> list[tuple[int, str]]:
    lines: list[tuple[int, str]] = []
    in_math = False
    for number, raw in enumerate(path.read_text().splitlines(), start=1):
        line = raw.strip()
        if not line or line.startswith("%"):
            continue
        if line.startswith("\\begin{equation") or line.startswith("\\["):
            in_math = True
        if in_math:
            if line.startswith("\\end{equation") or line.startswith("\\]"):
                in_math = False
            continue
        if line.startswith("\\"):
            continue
        cleaned = re.sub(r"\\cite[a-zA-Z]*\{[^}]*\}", "", line)
        cleaned = re.sub(r"\\[a-zA-Z]+\{([^}]*)\}", r"\1", cleaned)
        if cleaned.strip():
            lines.append((number, cleaned))
    return lines


def main() -> int:
    root = Path(__file__).resolve().parents[2]
    tex = root / "main.tex"
    bad: list[str] = []
    for number, line in prose_lines(tex):
        for char, name in FORBIDDEN.items():
            if char in line:
                bad.append(f"{tex}:{number}: {name}: {line}")
    line_count = len(tex.read_text().splitlines())
    if line_count < 1000:
        bad.append(f"{tex}: line count {line_count} is below 1000")
    if bad:
        sys.stderr.write("\n".join(bad) + "\n")
        return 1
    print(f"prose lint passed for {tex} with {line_count} lines")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())



==> anc/benchmark/logic_parser.py <==
from __future__ import annotations

import math
from dataclasses import dataclass
from typing import Protocol

import numpy as np

from logic_tokenizer import Token, TokenKind, tokenize


RADIUS_FLOAT_EPS = 1e-12


def radius_frames(seconds: float, frame_s: float) -> int:
    if frame_s <= 0:
        raise ValueError("frame_s must be positive")
    if seconds < 0:
        raise ValueError("temporal radius must be nonnegative")
    return max(0, int(math.ceil((seconds / frame_s) - RADIUS_FLOAT_EPS)))


class Node(Protocol):
    def eval(self, env: dict[str, np.ndarray], frame_s: float) -> np.ndarray:
        ...


@dataclass(frozen=True)
class Atom:
    name: str

    def eval(self, env: dict[str, np.ndarray], frame_s: float) -> np.ndarray:
        if self.name not in env:
            raise KeyError(f"unknown atom {self.name}")
        return env[self.name].astype(bool)


@dataclass(frozen=True)
class Not:
    child: Node

    def eval(self, env: dict[str, np.ndarray], frame_s: float) -> np.ndarray:
        return ~self.child.eval(env, frame_s)


@dataclass(frozen=True)
class And:
    left: Node
    right: Node

    def eval(self, env: dict[str, np.ndarray], frame_s: float) -> np.ndarray:
        return self.left.eval(env, frame_s) & self.right.eval(env, frame_s)


@dataclass(frozen=True)
class Or:
    left: Node
    right: Node

    def eval(self, env: dict[str, np.ndarray], frame_s: float) -> np.ndarray:
        return self.left.eval(env, frame_s) | self.right.eval(env, frame_s)


@dataclass(frozen=True)
class Implies:
    left: Node
    right: Node

    def eval(self, env: dict[str, np.ndarray], frame_s: float) -> np.ndarray:
        return (~self.left.eval(env, frame_s)) | self.right.eval(env, frame_s)


@dataclass(frozen=True)
class Until:
    left: Node
    seconds: float
    right: Node

    def eval(self, env: dict[str, np.ndarray], frame_s: float) -> np.ndarray:
        left_values = self.left.eval(env, frame_s)
        right_values = self.right.eval(env, frame_s)
        radius = radius_frames(self.seconds, frame_s)
        out = np.zeros_like(left_values, dtype=bool)
        n = left_values.shape[0]
        for start in range(n):
            end = min(n, start + radius + 1)
            witnesses = np.flatnonzero(right_values[start:end])
            for offset in witnesses:
                witness = start + int(offset)
                if left_values[start:witness].all():
                    out[start] = True
                    break
        return out


@dataclass(frozen=True)
class Temporal:
    op: str
    seconds: float
    child: Node

    def eval(self, env: dict[str, np.ndarray], frame_s: float) -> np.ndarray:
        values = self.child.eval(env, frame_s)
        radius = radius_frames(self.seconds, frame_s)
        n = values.shape[0]
        counts = np.r_[0, np.cumsum(values.astype(np.int64))]
        if self.op == "N":
            left = np.maximum(0, np.arange(n) - radius)
            right = np.minimum(n, np.arange(n) + radius + 1)
            return (counts[right] - counts[left]) > 0
        if self.op == "F":
            right = np.minimum(n, np.arange(n) + radius + 1)
            return (counts[right] - counts[np.arange(n)]) > 0
        if self.op == "G":
            right = np.minimum(n, np.arange(n) + radius + 1)
            span = right - np.arange(n)
            return (counts[right] - counts[np.arange(n)]) == span
        raise ValueError(f"unknown temporal operator {self.op}")


class FormulaParser:
    def __init__(self, source: str) -> None:
        self.source = source
        self.tokens = tokenize(source)
        self.pos = 0

    def parse(self) -> Node:
        node = self._implication()
        if self._peek().kind is not TokenKind.EOF:
            token = self._peek()
            raise SyntaxError(f"unexpected token {token.value} at {token.start}")
        return node

    def _peek(self) -> Token:
        return self.tokens[self.pos]

    def _take(self, kind: TokenKind | None = None) -> Token:
        current = self._peek()
        if kind is not None and current.kind is not kind:
            raise SyntaxError(f"expected {kind.name} but found {current.value} at {current.start}")
        self.pos += 1
        return current

    def _implication(self) -> Node:
        node = self._or()
        if self._peek().kind is TokenKind.ARROW:
            self._take(TokenKind.ARROW)
            node = Implies(node, self._implication())
        return node

    def _or(self) -> Node:
        node = self._and()
        while self._peek().kind is TokenKind.OR:
            self._take(TokenKind.OR)
            node = Or(node, self._and())
        return node

    def _and(self) -> Node:
        node = self._until()
        while self._peek().kind is TokenKind.AND:
            self._take(TokenKind.AND)
            node = And(node, self._until())
        return node

    def _until(self) -> Node:
        node = self._unary()
        while self._peek().kind is TokenKind.UNTIL:
            self._take(TokenKind.UNTIL)
            self._take(TokenKind.LBRACKET)
            seconds = float(self._take(TokenKind.NUMBER).value)
            self._take(TokenKind.RBRACKET)
            node = Until(node, seconds, self._unary())
        return node

    def _unary(self) -> Node:
        token = self._peek()
        if token.kind is TokenKind.NOT:
            self._take(TokenKind.NOT)
            return Not(self._unary())
        if token.kind is TokenKind.TEMPORAL:
            op = self._take(TokenKind.TEMPORAL).value
            self._take(TokenKind.LBRACKET)
            seconds = float(self._take(TokenKind.NUMBER).value)
            self._take(TokenKind.RBRACKET)
            return Temporal(op, seconds, self._unary())
        if token.kind is TokenKind.LPAREN:
            self._take(TokenKind.LPAREN)
            node = self._implication()
            self._take(TokenKind.RPAREN)
            return node
        if token.kind is TokenKind.EOF:
            raise SyntaxError("unexpected end of formula")
        if token.kind is not TokenKind.IDENT:
            raise SyntaxError(f"expected atom but found {token.value} at {token.start}")
        return Atom(self._take(TokenKind.IDENT).value)


@dataclass(frozen=True)
class ParsedSpec:
    name: str
    formula: str
    obligation: str

    def score(self, env: dict[str, np.ndarray], frame_s: float) -> float:
        formula_values = FormulaParser(self.formula).parse().eval(env, frame_s)
        obligation_values = FormulaParser(self.obligation).parse().eval(env, frame_s)
        if not obligation_values.any():
            return 1.0
        return float(np.mean(formula_values[obligation_values]))


==> anc/benchmark/logic_tokenizer.py <==
from __future__ import annotations

from dataclasses import dataclass, field
from enum import Enum, auto


class TokenKind(Enum):
    IDENT = auto()
    NUMBER = auto()
    TEMPORAL = auto()
    UNTIL = auto()
    ARROW = auto()
    AND = auto()
    OR = auto()
    NOT = auto()
    LPAREN = auto()
    RPAREN = auto()
    LBRACKET = auto()
    RBRACKET = auto()
    EOF = auto()


@dataclass(frozen=True)
class Token:
    kind: TokenKind
    value: str
    start: int
    end: int


class OperatorTrie:
    def __init__(self, symbols: dict[str, TokenKind]) -> None:
        self.root: dict[str, dict] = {}
        for symbol, kind in symbols.items():
            node = self.root
            for char in symbol:
                node = node.setdefault(char, {})
            node[""] = kind

    def longest(self, source: str, index: int) -> tuple[TokenKind, str] | None:
        node = self.root
        best: tuple[TokenKind, str] | None = None
        cursor = index
        while cursor < len(source) and source[cursor] in node:
            node = node[source[cursor]]
            cursor += 1
            if "" in node:
                best = (node[""], source[index:cursor])
        return best


@dataclass(frozen=True)
class Lexicon:
    operators: tuple[tuple[str, TokenKind], ...]
    reserved: tuple[tuple[str, TokenKind], ...]
    operator_trie: OperatorTrie = field(init=False, repr=False)
    reserved_map: dict[str, TokenKind] = field(init=False, repr=False)

    def __post_init__(self) -> None:
        object.__setattr__(self, "operator_trie", OperatorTrie(dict(self.operators)))
        object.__setattr__(self, "reserved_map", dict(self.reserved))


DEFAULT_LEXICON = Lexicon(
    operators=(
        ("->", TokenKind.ARROW),
        ("&", TokenKind.AND),
        ("|", TokenKind.OR),
        ("!", TokenKind.NOT),
        ("(", TokenKind.LPAREN),
        (")", TokenKind.RPAREN),
        ("[", TokenKind.LBRACKET),
        ("]", TokenKind.RBRACKET),
    ),
    reserved=(
        ("N", TokenKind.TEMPORAL),
        ("F", TokenKind.TEMPORAL),
        ("G", TokenKind.TEMPORAL),
        ("U", TokenKind.UNTIL),
    ),
)


def _is_ident_start(char: str) -> bool:
    return char == "_" or char.isalpha()


def _is_ident_body(char: str) -> bool:
    return char == "_" or char.isalpha() or char.isdigit()


def _read_identifier(source: str, index: int, lexicon: Lexicon) -> Token:
    cursor = index + 1
    while cursor < len(source) and _is_ident_body(source[cursor]):
        cursor += 1
    value = source[index:cursor]
    return Token(lexicon.reserved_map.get(value, TokenKind.IDENT), value, index, cursor)


def _read_number(source: str, index: int) -> Token:
    cursor = index
    seen_dot = False
    seen_digit = False
    while cursor < len(source):
        char = source[cursor]
        if char.isdigit():
            seen_digit = True
            cursor += 1
            continue
        if char == "." and not seen_dot:
            seen_dot = True
            cursor += 1
            continue
        break
    if not seen_digit:
        raise SyntaxError(f"malformed number at {index}")
    return Token(TokenKind.NUMBER, source[index:cursor], index, cursor)


def tokenize(source: str, lexicon: Lexicon = DEFAULT_LEXICON) -> list[Token]:
    tokens: list[Token] = []
    index = 0
    while index < len(source):
        char = source[index]
        if char.isspace():
            index += 1
            continue
        if _is_ident_start(char):
            token = _read_identifier(source, index, lexicon)
            tokens.append(token)
            index = token.end
            continue
        if char.isdigit() or char == ".":
            token = _read_number(source, index)
            tokens.append(token)
            index = token.end
            continue
        operator = lexicon.operator_trie.longest(source, index)
        if operator is None:
            raise SyntaxError(f"unexpected character {char!r} at {index}")
        kind, value = operator
        tokens.append(Token(kind, value, index, index + len(value)))
        index += len(value)
    tokens.append(Token(TokenKind.EOF, "", len(source), len(source)))
    return tokens


==> anc/benchmark/maestro_diagnostic.py <==
from __future__ import annotations

import csv
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def fmt(value: float) -> str:
    return f"{value:.3f}"


def _support_strata(rows: list[dict[str, str]]) -> list[dict[str, object]]:
    observed = [row for row in rows if int(row["reference_frames"]) > 0]
    ordered = sorted(observed, key=lambda row: int(row["reference_frames"]))
    if not ordered:
        return []
    strata: list[tuple[str, list[dict[str, str]]]] = []
    labels = ["lower support", "middle support", "upper support"]
    for idx, group in enumerate(np.array_split(np.array(ordered, dtype=object), 3)):
        strata.append((labels[idx], [item for item in group.tolist()]))
    out: list[dict[str, object]] = []
    for label, group in strata:
        ref_frames = sum(int(row["reference_frames"]) for row in group)
        pred_frames = sum(int(row["predicted_frames"]) for row in group)
        out.append(
            {
                "support_stratum": label,
                "classes": len(group),
                "reference_frames": ref_frames,
                "prediction_reference_ratio": pred_frames / max(1, ref_frames),
                "frame_f1": float(np.mean([float(row["frame_f1"]) for row in group])),
                "boundary_f1": float(np.mean([float(row["boundary_f1"]) for row in group])),
                "mean_logic": float(np.mean([float(row["mean_logic"]) for row in group])),
            }
        )
    return out


def _safe_read(path: Path) -> list[dict[str, str]]:
    if not path.exists():
        return []
    return read_rows(path)


def _gap_factor_rows(
    gap_rows: list[dict[str, str]],
    breakdown: list[dict[str, str]],
    confusion_summary: list[dict[str, str]],
    pair_confusion: list[dict[str, str]],
    annotation_rows: list[dict[str, str]],
) -> list[dict[str, str]]:
    gap = {row["metric"]: row for row in gap_rows}
    reference_classes = [row for row in breakdown if int(row["reference_frames"]) > 0]
    zero_prediction = [row for row in reference_classes if int(row["predicted_frames"]) == 0]
    support_ratios = [
        int(row["predicted_frames"]) / max(1, int(row["reference_frames"]))
        for row in reference_classes
    ]
    confusion_rate = float(confusion_summary[0]["mean_class_confusion_rate"]) if confusion_summary else float("nan")
    strongest_pair = pair_confusion[0] if pair_confusion else {}
    mean_entropy = float(np.mean([float(row["soft_entropy"]) for row in annotation_rows])) if annotation_rows else float("nan")
    mean_ambiguous = float(np.mean([float(row["ambiguous_fraction"]) for row in annotation_rows])) if annotation_rows else float("nan")
    strata = _support_strata(breakdown)
    lower_boundary = float(strata[0]["boundary_f1"]) if strata else float("nan")
    boundary_gap = float(gap["Boundary F1"]["gap"])
    logic_gap = float(gap["Logic"]["gap"])
    strongest_pair_text = "not available"
    strongest_pair_share = float("nan")
    if strongest_pair:
        strongest_pair_text = f"{strongest_pair['reference_class']} to {strongest_pair['predicted_class']}"
        strongest_pair_share = float(strongest_pair["share_of_reference_pair_mass"])
    return [
        {
            "mechanism": "union masking",
            "evidence": f"boundary gap {boundary_gap:.3f} and logic gap {logic_gap:.3f}",
            "reading": "activity timing is easier than typed event identity",
        },
        {
            "mechanism": "class sparsity",
            "evidence": f"{len(zero_prediction)} of {len(reference_classes)} referenced classes have no predicted support",
            "reading": "rare labels dominate typed boundary loss",
        },
        {
            "mechanism": "support imbalance",
            "evidence": f"lower support boundary F1 {lower_boundary:.3f}",
            "reading": "low mass classes receive weak interval evidence",
        },
        {
            "mechanism": "support overreach",
            "evidence": f"median prediction reference ratio {float(np.median(support_ratios)):.3f}",
            "reading": "typed heads cover activity too broadly",
        },
        {
            "mechanism": "class substitution",
            "evidence": f"{strongest_pair_text} share {strongest_pair_share:.3f}",
            "reading": "some failure occurs inside active regions",
        },
        {
            "mechanism": "annotation softness",
            "evidence": f"mean entropy {mean_entropy:.3f} and ambiguous cells {mean_ambiguous:.3f}",
            "reading": "soft labels make hard class boundaries uncertain",
        },
        {
            "mechanism": "overlap confusion",
            "evidence": f"mean confused overlap {confusion_rate:.3f}",
            "reading": "overlap contributes less than sparsity and support drift",
        },
    ]


def main() -> None:
    gap_rows = read_rows(RESULTS / "real_union_class_gap.csv")
    breakdown = read_rows(RESULTS / "maestro_real_class_breakdown.csv")
    confusion = read_rows(RESULTS / "maestro_real_confusion_summary.csv")
    pair_confusion = _safe_read(RESULTS / "maestro_real_pair_confusion.csv")
    annotation_rows = _safe_read(RESULTS / "maestro_annotation_audit.csv")
    gap = {row["metric"]: row for row in gap_rows}
    reference_classes = [row for row in breakdown if int(row["reference_frames"]) > 0]
    zero_prediction = [row for row in reference_classes if int(row["predicted_frames"]) == 0]
    support_ratios = [
        int(row["predicted_frames"]) / max(1, int(row["reference_frames"]))
        for row in reference_classes
    ]
    class_boundary = float(gap["Boundary F1"]["class_indexed"])
    union_boundary = float(gap["Boundary F1"]["union"])
    class_logic = float(gap["Logic"]["class_indexed"])
    union_logic = float(gap["Logic"]["union"])
    confusion_rate = float(confusion[0]["mean_class_confusion_rate"]) if confusion else float("nan")
    rows = [
        ("union boundary F1", fmt(union_boundary)),
        ("class boundary F1", fmt(class_boundary)),
        ("union logic", fmt(union_logic)),
        ("class logic", fmt(class_logic)),
        ("classes with reference and no prediction", f"{len(zero_prediction)} of {len(reference_classes)}"),
        ("median prediction reference support ratio", fmt(float(np.median(support_ratios)))),
        ("mean class confusion on overlapping frames", fmt(confusion_rate)),
    ]
    write_csv(
        RESULTS / "maestro_gap_diagnostic.csv",
        [{"finding": finding, "value": value} for finding, value in rows],
        ["finding", "value"],
    )
    with (RESULTS / "table_maestro_gap_diagnostic.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lr}\\toprule\n")
        handle.write("Finding & Value \\\\\\midrule\n")
        for finding, value in rows:
            handle.write(f"{finding} & {value} \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")
    strata = _support_strata(breakdown)
    if strata:
        write_csv(
            RESULTS / "maestro_imbalance_diagnostic.csv",
            strata,
            [
                "support_stratum",
                "classes",
                "reference_frames",
                "prediction_reference_ratio",
                "frame_f1",
                "boundary_f1",
                "mean_logic",
            ],
        )
        with (RESULTS / "table_maestro_imbalance.tex").open("w") as handle:
            handle.write("\\begin{tabular}{lrrrrrr}\\toprule\n")
            handle.write("Support stratum & Classes & Ref frames & Pred/ref & Frame F1 & Boundary F1 & Logic \\\\\\midrule\n")
            for row in strata:
                handle.write(
                    str(row["support_stratum"]).replace("_", "\\_")
                    + f" & {row['classes']} & {row['reference_frames']} & {row['prediction_reference_ratio']:.3f} & {row['frame_f1']:.3f} & {row['boundary_f1']:.3f} & {row['mean_logic']:.3f} \\\\\n"
                )
            handle.write("\\bottomrule\\end{tabular}\n")
    factor_rows = _gap_factor_rows(gap_rows, breakdown, confusion, pair_confusion, annotation_rows)
    write_csv(
        RESULTS / "maestro_gap_factors.csv",
        factor_rows,
        ["mechanism", "evidence", "reading"],
    )
    with (RESULTS / "table_maestro_gap_factors.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lll}\\toprule\n")
        handle.write("Mechanism & Evidence & Reading \\\\\\midrule\n")
        for row in factor_rows:
            handle.write(
                row["mechanism"].replace("_", "\\_")
                + " & "
                + row["evidence"].replace("_", "\\_")
                + " & "
                + row["reading"].replace("_", "\\_")
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


if __name__ == "__main__":
    main()


==> anc/benchmark/maestro_real.py <==
from __future__ import annotations

import argparse
import csv
import json
import subprocess
import zipfile
from dataclasses import replace
from pathlib import Path

import numpy as np
import requests

from baselines import BoundaryAwareContractDetector, fit_detectors
from features import FeatureScaler, frame_features
from run_benchmark import DetectorPipeline
from standard_sed_metrics import macro_standard_metrics, write_standard_metric_table
from synthetic_audio import DatasetConfig
from trace_logic import (
    LogicConfig,
    boundary_metrics,
    frame_f1,
    logic_scores,
    multiclass_boundary_metrics,
    multiclass_frame_f1,
    multiclass_logic_scores,
    soft_boundary_metrics,
    transition_f1,
)


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
EXTERNAL = ROOT / "data" / "external" / "maestro_real"
ANNOTATION_ZIP = EXTERNAL / "development_annotation.zip"
AUDIO_ZIP = EXTERNAL / "development_audio.zip"
ANNOTATION_ROOT = EXTERNAL / "development_annotation"
AUDIO_ROOT = EXTERNAL / "development_audio"
ZENODO_RECORD = "https://zenodo.org/records/7244360"
FILES = {
    "development_annotation.zip": "https://zenodo.org/api/records/7244360/files/development_annotation.zip/content",
    "development_audio.zip": "https://zenodo.org/api/records/7244360/files/development_audio.zip/content",
    "README.md": "https://zenodo.org/api/records/7244360/files/README.md/content",
    "LICENSE.txt": "https://zenodo.org/api/records/7244360/files/LICENSE.txt/content",
}
DETECTOR_ORDER = [
    "adaptive_energy",
    "spectral_flux",
    "logistic_features",
    "temporal_cnn",
    "dilated_cnn",
    "contract_tcn_real",
]


def _download(name: str) -> Path:
    EXTERNAL.mkdir(parents=True, exist_ok=True)
    path = EXTERNAL / name
    if path.exists():
        return path
    with requests.get(FILES[name], stream=True, timeout=60) as response:
        response.raise_for_status()
        with path.open("wb") as handle:
            for chunk in response.iter_content(chunk_size=1024 * 1024):
                if chunk:
                    handle.write(chunk)
    return path


def prepare_maestro(download_audio: bool = False) -> None:
    _download("development_annotation.zip")
    _download("README.md")
    _download("LICENSE.txt")
    if not ANNOTATION_ROOT.exists():
        with zipfile.ZipFile(ANNOTATION_ZIP) as archive:
            archive.extractall(EXTERNAL)
    if download_audio:
        _download("development_audio.zip")
    if AUDIO_ZIP.exists() and not AUDIO_ROOT.exists() and zipfile.is_zipfile(AUDIO_ZIP):
        with zipfile.ZipFile(AUDIO_ZIP) as archive:
            archive.extractall(EXTERNAL)


def _annotation_files() -> list[Path]:
    return sorted(ANNOTATION_ROOT.glob("soft_labels_*/*.txt"))


def _scene_from_annotation(path: Path) -> str:
    return path.parent.name.removeprefix("soft_labels_")


def _read_annotation(path: Path) -> list[tuple[float, float, str, float]]:
    rows: list[tuple[float, float, str, float]] = []
    with path.open() as handle:
        for line in handle:
            parts = line.rstrip("\n").split("\t")
            if len(parts) != 4:
                continue
            rows.append((float(parts[0]), float(parts[1]), parts[2], float(parts[3])))
    return rows


def annotation_audit() -> list[dict]:
    rows = []
    for path in _annotation_files():
        labels = _read_annotation(path)
        values = np.array([value for *_, value in labels], dtype=np.float64)
        hard = values >= 0.5
        entropy = -(values * np.log2(np.clip(values, 1e-9, 1.0)) + (1 - values) * np.log2(np.clip(1 - values, 1e-9, 1.0)))
        rows.append(
            {
                "file": path.stem,
                "scene": _scene_from_annotation(path),
                "duration_s": max(end for _, end, _, _ in labels),
                "label_cells": len(labels),
                "soft_mean": float(np.mean(values)),
                "soft_entropy": float(np.mean(entropy)),
                "ambiguous_fraction": float(np.mean((values > 0.25) & (values < 0.75))),
                "hard_positive_fraction": float(np.mean(hard)),
            }
        )
    return rows


def _write_csv(path: Path, rows: list[dict], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _write_annotation_outputs(rows: list[dict]) -> None:
    RESULTS.mkdir(exist_ok=True)
    fields = ["file", "scene", "duration_s", "label_cells", "soft_mean", "soft_entropy", "ambiguous_fraction", "hard_positive_fraction"]
    _write_csv(RESULTS / "maestro_annotation_audit.csv", rows, fields)
    scenes = sorted({row["scene"] for row in rows})
    with (RESULTS / "table_maestro_annotation.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrr}\\toprule\n")
        handle.write("Scene & Files & Hours & Entropy & Ambiguous \\\\\\midrule\n")
        for scene in scenes:
            subset = [row for row in rows if row["scene"] == scene]
            hours = sum(float(row["duration_s"]) for row in subset) / 3600.0
            entropy = float(np.mean([float(row["soft_entropy"]) for row in subset]))
            ambiguous = float(np.mean([float(row["ambiguous_fraction"]) for row in subset]))
            handle.write(f"{scene.replace('_', ' ')} & {len(subset)} & {hours:.2f} & {entropy:.3f} & {ambiguous:.3f} \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")


def _classes() -> list[str]:
    seen = set()
    for path in _annotation_files():
        for _, _, label, _ in _read_annotation(path):
            seen.add(label)
    return sorted(seen)


def _decode_audio(path: Path, sample_rate: int) -> np.ndarray:
    command = [
        "ffmpeg",
        "-v",
        "error",
        "-i",
        str(path),
        "-ac",
        "1",
        "-ar",
        str(sample_rate),
        "-f",
        "f32le",
        "-",
    ]
    data = subprocess.check_output(command)
    audio = np.frombuffer(data, dtype=np.float32)
    if audio.size == 0:
        raise RuntimeError(f"empty audio decoded from {path.name}")
    return audio


def _annotation_matrix(rows: list[tuple[float, float, str, float]], classes: list[str], duration_s: float, frame_s: float) -> np.ndarray:
    frames = int(round(duration_s / frame_s))
    matrix = np.zeros((frames, len(classes)), dtype=np.float32)
    class_index = {label: idx for idx, label in enumerate(classes)}
    for onset, offset, label, value in rows:
        lo = max(0, int(round(onset / frame_s)))
        hi = min(frames, int(round(offset / frame_s)))
        if hi > lo:
            matrix[lo:hi, class_index[label]] = np.maximum(matrix[lo:hi, class_index[label]], value)
    return matrix


def _audio_path(annotation_path: Path) -> Path:
    scene = _scene_from_annotation(annotation_path)
    return AUDIO_ROOT / scene / f"{annotation_path.stem}.wav"


def build_real_items(config: DatasetConfig, clip_limit: int | None, require_all_audio: bool) -> tuple[list[dict], list[str], list[str]]:
    classes = _classes()
    items: list[dict] = []
    missing_audio: list[str] = []
    clip_frames = int(round(config.duration_s / config.frame_s))
    clip_samples = int(round(config.duration_s * config.sample_rate))
    for annotation_path in _annotation_files():
        audio_path = _audio_path(annotation_path)
        if not audio_path.exists():
            missing_audio.append(str(audio_path.relative_to(EXTERNAL)))
            if require_all_audio:
                raise FileNotFoundError(f"missing MAESTRO audio file {audio_path}")
            continue
        rows = _read_annotation(annotation_path)
        duration_s = max(end for _, end, _, _ in rows)
        soft = _annotation_matrix(rows, classes, duration_s, config.frame_s)
        hard = (soft >= 0.5).astype(np.int64)
        audio = _decode_audio(audio_path, config.sample_rate)
        scene = _scene_from_annotation(annotation_path)
        max_start = min(hard.shape[0] - clip_frames, audio.shape[0] // int(round(config.sample_rate * config.frame_s)) - clip_frames)
        for frame_start in range(0, max_start + 1, clip_frames):
            sample_start = int(round(frame_start * config.frame_s * config.sample_rate))
            segment = audio[sample_start : sample_start + clip_samples]
            if segment.shape[0] < clip_samples:
                continue
            class_labels = hard[frame_start : frame_start + clip_frames]
            if not class_labels.any():
                continue
            items.append(
                {
                    "id": f"{annotation_path.stem}_{frame_start:05d}",
                    "scene": scene,
                    "source_file": annotation_path.stem,
                    "audio": segment,
                    "labels": class_labels.any(axis=1).astype(np.int64),
                    "class_labels": class_labels,
                    "soft_labels": soft[frame_start : frame_start + clip_frames],
                }
            )
            if clip_limit is not None and len(items) >= clip_limit:
                return items, classes, missing_audio
    return items, classes, missing_audio


def _file_level_split(items: list[dict]) -> tuple[list[dict], list[dict], list[str], list[str]]:
    by_scene: dict[str, list[str]] = {}
    for item in items:
        by_scene.setdefault(item["scene"], [])
        if item["source_file"] not in by_scene[item["scene"]]:
            by_scene[item["scene"]].append(item["source_file"])
    train_files: set[str] = set()
    test_files: set[str] = set()
    for files in by_scene.values():
        ordered = sorted(files)
        if len(ordered) == 1:
            train_files.add(ordered[0])
            continue
        scene_test = {name for idx, name in enumerate(ordered) if idx % 5 in (3, 4)}
        if not scene_test:
            scene_test = {ordered[-1]}
        test_files.update(scene_test)
        train_files.update(name for name in ordered if name not in scene_test)
    if not test_files and len(train_files) > 1:
        held_out = sorted(train_files)[-1]
        train_files.remove(held_out)
        test_files.add(held_out)
    train = [item for item in items if item["source_file"] in train_files]
    test = [item for item in items if item["source_file"] in test_files]
    return train, test, sorted(train_files), sorted(test_files)


def _observed_class_pair(reference: np.ndarray, prediction: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    observed = np.logical_or(reference.any(axis=0), prediction.any(axis=0))
    if not observed.any():
        return reference[:, :1], prediction[:, :1]
    return reference[:, observed], prediction[:, observed]


def run_real_benchmark(clip_limit: int | None, require_all_audio: bool = True) -> None:
    config = replace(DatasetConfig(), sample_rate=16000, duration_s=10.0, frame_s=0.02, use_librispeech=False)
    logic = LogicConfig(tolerance_s=0.10, guard_s=0.04, soft_scale_s=0.20)
    items, classes, missing_audio = build_real_items(config, clip_limit, require_all_audio)
    if len(items) < 12:
        raise RuntimeError("not enough MAESTRO clips for a file level split")
    train, test, train_files, test_files = _file_level_split(items)
    if not train or not test:
        raise RuntimeError("MAESTRO file level split produced an empty partition")
    train_features = [frame_features(item["audio"], config) for item in train]
    train_labels = [item["labels"] for item in train]
    test_features = [frame_features(item["audio"], config) for item in test]
    scaler, detectors = fit_detectors(train_features, train_labels)
    class_scaler = FeatureScaler().fit(train_features)
    class_train = [class_scaler.transform(x) for x in train_features]
    class_labels = [item["class_labels"] for item in train]
    class_detector = BoundaryAwareContractDetector(seed=20260601).fit(class_train, class_labels)
    pipelines = {name: DetectorPipeline(scaler, detector) for name, detector in detectors.items()}
    pipelines["contract_tcn_real"] = DetectorPipeline(class_scaler, class_detector)
    rows: list[dict] = []
    class_rows: list[dict] = []
    class_metric_rows: list[dict] = []
    confusion_rows: list[dict] = []
    standard_rows: list[dict] = []
    class_standard_rows: list[dict] = []
    pair_confusion = np.zeros((len(classes), len(classes)), dtype=np.int64)
    for item, raw_features in zip(test, test_features):
        ref = item["labels"]
        for detector in DETECTOR_ORDER:
            if detector == "contract_tcn_real":
                class_pred = pipelines[detector].predict_classes(raw_features)
                pred = class_pred.any(axis=1).astype(np.int64)
                class_ref_eval, class_pred_eval = _observed_class_pair(item["class_labels"], class_pred)
                class_standard = macro_standard_metrics(class_ref_eval, class_pred_eval, config)
                class_b = multiclass_boundary_metrics(class_ref_eval, class_pred_eval, config, logic)
                class_l = multiclass_logic_scores(class_ref_eval, class_pred_eval, config, logic)
                class_rows.append(
                    {
                        "item": item["id"],
                        "scene": item["scene"],
                        "detector": detector,
                        "class_frame_f1": multiclass_frame_f1(class_ref_eval, class_pred_eval),
                        "class_boundary_f1": class_b["boundary_f1"],
                        "class_mean_logic": class_l["mean_logic"],
                    }
                )
                class_standard_rows.append(
                    {
                        "item": item["id"],
                        "scene": item["scene"],
                        "detector": detector,
                        "class_segment_f1_1s": class_standard["segment_f1_1s"],
                        "class_event_f1_200ms": class_standard["event_f1_200ms"],
                        "class_boundary_f1": class_b["boundary_f1"],
                        "class_mean_logic": class_l["mean_logic"],
                    }
                )
                ref_class_matrix = item["class_labels"]
                for class_idx, class_name in enumerate(classes):
                    ref_c = ref_class_matrix[:, class_idx]
                    pred_c = class_pred[:, class_idx]
                    if not ref_c.any() and not pred_c.any():
                        continue
                    class_boundary = boundary_metrics(ref_c, pred_c, config, logic)
                    class_logic = logic_scores(ref_c, pred_c, config, logic)
                    class_metric_rows.append(
                        {
                            "item": item["id"],
                            "scene": item["scene"],
                            "class": class_name,
                            "frame_f1": frame_f1(ref_c, pred_c),
                            "boundary_f1": class_boundary["boundary_f1"],
                            "mean_logic": class_logic["mean_logic"],
                            "reference_frames": int(ref_c.sum()),
                            "predicted_frames": int(pred_c.sum()),
                        }
                    )
                union_overlap = np.logical_and(ref_class_matrix.any(axis=1), class_pred.any(axis=1))
                correct_class = np.logical_and(ref_class_matrix.astype(bool), class_pred.astype(bool)).any(axis=1)
                for frame_idx in np.flatnonzero(union_overlap):
                    ref_active = np.flatnonzero(ref_class_matrix[frame_idx] > 0)
                    pred_active = np.flatnonzero(class_pred[frame_idx] > 0)
                    for ref_idx in ref_active:
                        for pred_idx in pred_active:
                            pair_confusion[ref_idx, pred_idx] += 1
                confusion_rows.append(
                    {
                        "item": item["id"],
                        "scene": item["scene"],
                        "overlap_frames": int(union_overlap.sum()),
                        "confused_overlap_frames": int(np.logical_and(union_overlap, ~correct_class).sum()),
                        "class_confusion_rate": float(np.logical_and(union_overlap, ~correct_class).sum() / max(1, union_overlap.sum())),
                    }
                )
            else:
                pred = pipelines[detector].predict(raw_features)
            b = boundary_metrics(ref, pred, config, logic)
            l = logic_scores(ref, pred, config, logic)
            s = soft_boundary_metrics(ref, pred, config, logic)
            standard = macro_standard_metrics(ref, pred, config)
            rows.append(
                {
                    "item": item["id"],
                    "scene": item["scene"],
                    "detector": detector,
                    "frame_f1": frame_f1(ref, pred),
                    "transition_f1": transition_f1(ref, pred, config),
                    "boundary_f1": b["boundary_f1"],
                    "onset_mae_ms": b["onset_mae_ms"],
                    "mean_logic": l["mean_logic"],
                    "soft_boundary": s["soft_boundary"],
                }
            )
            standard_rows.append(
                {
                    "item": item["id"],
                    "scene": item["scene"],
                    "detector": detector,
                    "frame_f1": frame_f1(ref, pred),
                    "segment_f1_1s": standard["segment_f1_1s"],
                    "event_f1_200ms": standard["event_f1_200ms"],
                    "boundary_f1_40ms": b["boundary_f1"],
                    "mean_logic": l["mean_logic"],
                }
            )
    fields = ["item", "scene", "detector", "frame_f1", "transition_f1", "boundary_f1", "onset_mae_ms", "mean_logic", "soft_boundary"]
    _write_csv(RESULTS / "maestro_real_details.csv", rows, fields)
    _write_csv(
        RESULTS / "maestro_real_standard_details.csv",
        standard_rows,
        ["item", "scene", "detector", "frame_f1", "segment_f1_1s", "event_f1_200ms", "boundary_f1_40ms", "mean_logic"],
    )
    if class_rows:
        _write_csv(RESULTS / "maestro_real_class_details.csv", class_rows, ["item", "scene", "detector", "class_frame_f1", "class_boundary_f1", "class_mean_logic"])
    if class_standard_rows:
        _write_csv(
            RESULTS / "maestro_real_class_standard_details.csv",
            class_standard_rows,
            ["item", "scene", "detector", "class_segment_f1_1s", "class_event_f1_200ms", "class_boundary_f1", "class_mean_logic"],
        )
    if class_metric_rows:
        _write_csv(
            RESULTS / "maestro_real_class_breakdown_details.csv",
            class_metric_rows,
            ["item", "scene", "class", "frame_f1", "boundary_f1", "mean_logic", "reference_frames", "predicted_frames"],
        )
    if confusion_rows:
        _write_csv(
            RESULTS / "maestro_real_confusion_details.csv",
            confusion_rows,
            ["item", "scene", "overlap_frames", "confused_overlap_frames", "class_confusion_rate"],
        )
    summary: list[dict] = []
    standard_summary: list[dict] = []
    for detector in DETECTOR_ORDER:
        subset = [row for row in rows if row["detector"] == detector]
        standard_subset = [row for row in standard_rows if row["detector"] == detector]
        summary.append(
            {
                "detector": detector,
                "train_clips": len(train),
                "test_clips": len(test),
                "frame_f1": float(np.mean([float(row["frame_f1"]) for row in subset])),
                "transition_f1": float(np.mean([float(row["transition_f1"]) for row in subset])),
                "boundary_f1": float(np.mean([float(row["boundary_f1"]) for row in subset])),
                "mean_logic": float(np.mean([float(row["mean_logic"]) for row in subset])),
                "soft_boundary": float(np.mean([float(row["soft_boundary"]) for row in subset])),
            }
        )
        standard_summary.append(
            {
                "detector": detector,
                "frame_f1": float(np.mean([float(row["frame_f1"]) for row in standard_subset])),
                "segment_f1_1s": float(np.mean([float(row["segment_f1_1s"]) for row in standard_subset])),
                "event_f1_200ms": float(np.mean([float(row["event_f1_200ms"]) for row in standard_subset])),
                "boundary_f1_40ms": float(np.mean([float(row["boundary_f1_40ms"]) for row in standard_subset])),
                "mean_logic": float(np.mean([float(row["mean_logic"]) for row in standard_subset])),
            }
        )
    _write_csv(RESULTS / "maestro_real_summary.csv", summary, ["detector", "train_clips", "test_clips", "frame_f1", "transition_f1", "boundary_f1", "mean_logic", "soft_boundary"])
    _write_csv(
        RESULTS / "maestro_real_standard_summary.csv",
        standard_summary,
        ["detector", "frame_f1", "segment_f1_1s", "event_f1_200ms", "boundary_f1_40ms", "mean_logic"],
    )
    write_standard_metric_table(RESULTS / "table_maestro_standard_metrics.tex", standard_summary, DETECTOR_ORDER)
    class_summary = []
    class_standard_summary = []
    if class_rows:
        class_summary.append(
            {
                "detector": "contract_tcn_real",
                "class_frame_f1": float(np.mean([float(row["class_frame_f1"]) for row in class_rows])),
                "class_boundary_f1": float(np.mean([float(row["class_boundary_f1"]) for row in class_rows])),
                "class_mean_logic": float(np.mean([float(row["class_mean_logic"]) for row in class_rows])),
            }
        )
        _write_csv(RESULTS / "maestro_real_class_summary.csv", class_summary, ["detector", "class_frame_f1", "class_boundary_f1", "class_mean_logic"])
    if class_standard_rows:
        class_standard_summary.append(
            {
                "detector": "contract_tcn_real",
                "class_segment_f1_1s": float(np.mean([float(row["class_segment_f1_1s"]) for row in class_standard_rows])),
                "class_event_f1_200ms": float(np.mean([float(row["class_event_f1_200ms"]) for row in class_standard_rows])),
                "class_boundary_f1": float(np.mean([float(row["class_boundary_f1"]) for row in class_standard_rows])),
                "class_mean_logic": float(np.mean([float(row["class_mean_logic"]) for row in class_standard_rows])),
            }
        )
        _write_csv(
            RESULTS / "maestro_real_class_standard_summary.csv",
            class_standard_summary,
            ["detector", "class_segment_f1_1s", "class_event_f1_200ms", "class_boundary_f1", "class_mean_logic"],
        )
        with (RESULTS / "table_maestro_class_standard_metrics.tex").open("w") as handle:
            handle.write("\\begin{tabular}{lrrrr}\\toprule\n")
            handle.write("Detector & Class segment F1 & Class event F1 & Class boundary F1 & Class logic \\\\\\midrule\n")
            for row in class_standard_summary:
                handle.write(
                    row["detector"].replace("_", "\\_")
                    + f" & {row['class_segment_f1_1s']:.3f} & {row['class_event_f1_200ms']:.3f} & {row['class_boundary_f1']:.3f} & {row['class_mean_logic']:.3f} \\\\\n"
                )
            handle.write("\\bottomrule\\end{tabular}\n")
    with (RESULTS / "table_maestro_real.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrr}\\toprule\n")
        handle.write("Detector & Frame F1 & Edge F1 & Boundary F1 & Logic & Soft boundary \\\\\\midrule\n")
        for row in summary:
            handle.write(
                row["detector"].replace("_", "\\_")
                + f" & {row['frame_f1']:.3f} & {row['transition_f1']:.3f} & {row['boundary_f1']:.3f} & {row['mean_logic']:.3f} & {row['soft_boundary']:.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    if class_summary:
        with (RESULTS / "table_maestro_real_class.tex").open("w") as handle:
            handle.write("\\begin{tabular}{lrrr}\\toprule\n")
            handle.write("Detector & Class frame F1 & Class boundary F1 & Class logic \\\\\\midrule\n")
            for row in class_summary:
                handle.write(
                    row["detector"].replace("_", "\\_")
                    + f" & {row['class_frame_f1']:.3f} & {row['class_boundary_f1']:.3f} & {row['class_mean_logic']:.3f} \\\\\n"
                )
            handle.write("\\bottomrule\\end{tabular}\n")
    if class_metric_rows:
        breakdown = []
        for class_name in classes:
            subset = [row for row in class_metric_rows if row["class"] == class_name]
            if not subset:
                continue
            breakdown.append(
                {
                    "class": class_name,
                    "clips": len(subset),
                    "frame_f1": float(np.mean([float(row["frame_f1"]) for row in subset])),
                    "boundary_f1": float(np.mean([float(row["boundary_f1"]) for row in subset])),
                    "mean_logic": float(np.mean([float(row["mean_logic"]) for row in subset])),
                    "reference_frames": int(sum(int(row["reference_frames"]) for row in subset)),
                    "predicted_frames": int(sum(int(row["predicted_frames"]) for row in subset)),
                }
            )
        breakdown.sort(key=lambda row: row["mean_logic"])
        _write_csv(
            RESULTS / "maestro_real_class_breakdown.csv",
            breakdown,
            ["class", "clips", "frame_f1", "boundary_f1", "mean_logic", "reference_frames", "predicted_frames"],
        )
        with (RESULTS / "table_maestro_class_breakdown.tex").open("w") as handle:
            handle.write("\\begin{tabular}{lrrrr}\\toprule\n")
            handle.write("Class & Clips & Frame F1 & Boundary F1 & Logic \\\\\\midrule\n")
            for row in breakdown[:8]:
                handle.write(
                    str(row["class"]).replace("_", "\\_")
                    + f" & {row['clips']} & {row['frame_f1']:.3f} & {row['boundary_f1']:.3f} & {row['mean_logic']:.3f} \\\\\n"
                )
            handle.write("\\bottomrule\\end{tabular}\n")
    if confusion_rows:
        confusion_summary = [
            {
                "mean_class_confusion_rate": float(np.mean([float(row["class_confusion_rate"]) for row in confusion_rows])),
                "total_overlap_frames": int(sum(int(row["overlap_frames"]) for row in confusion_rows)),
                "total_confused_overlap_frames": int(sum(int(row["confused_overlap_frames"]) for row in confusion_rows)),
            }
        ]
        _write_csv(
            RESULTS / "maestro_real_confusion_summary.csv",
            confusion_summary,
            ["mean_class_confusion_rate", "total_overlap_frames", "total_confused_overlap_frames"],
        )
        pair_rows = []
        for ref_idx, ref_class in enumerate(classes):
            row_total = int(pair_confusion[ref_idx].sum())
            for pred_idx, pred_class in enumerate(classes):
                count = int(pair_confusion[ref_idx, pred_idx])
                if count == 0:
                    continue
                pair_rows.append(
                    {
                        "reference_class": ref_class,
                        "predicted_class": pred_class,
                        "frames": count,
                        "share_of_reference_pair_mass": count / max(1, row_total),
                        "diagonal": ref_idx == pred_idx,
                    }
                )
        pair_rows.sort(key=lambda row: (bool(row["diagonal"]), -int(row["frames"])))
        _write_csv(
            RESULTS / "maestro_real_pair_confusion.csv",
            pair_rows,
            ["reference_class", "predicted_class", "frames", "share_of_reference_pair_mass", "diagonal"],
        )
        with (RESULTS / "table_maestro_pair_confusion.tex").open("w") as handle:
            handle.write("\\begin{tabular}{llrr}\\toprule\n")
            handle.write("Reference & Predicted & Frames & Row share \\\\\\midrule\n")
            off_diagonal = [row for row in pair_rows if not bool(row["diagonal"])]
            for row in off_diagonal[:8]:
                handle.write(
                    str(row["reference_class"]).replace("_", "\\_")
                    + " & "
                    + str(row["predicted_class"]).replace("_", "\\_")
                    + f" & {row['frames']} & {row['share_of_reference_pair_mass']:.3f} \\\\\n"
                )
            handle.write("\\bottomrule\\end{tabular}\n")
    manifest = {
        "dataset": "MAESTRO Real development",
        "source": ZENODO_RECORD,
        "classes": classes,
        "train_clips": len(train),
        "test_clips": len(test),
        "train_files": train_files,
        "test_files": test_files,
        "missing_audio_files": missing_audio,
        "require_all_audio": require_all_audio,
        "clip_duration_s": config.duration_s,
        "sample_rate": config.sample_rate,
        "soft_threshold": 0.5,
        "audio_cache": "data/external/maestro_real/development_audio",
        "annotation_cache": "data/external/maestro_real/development_annotation",
    }
    (RESULTS / "maestro_real_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--download-audio", action="store_true")
    parser.add_argument("--allow-partial-audio", action="store_true")
    parser.add_argument("--annotation-only", action="store_true")
    parser.add_argument("--clip-limit", type=int, default=0)
    args = parser.parse_args()
    clip_limit = args.clip_limit if args.clip_limit > 0 else None
    prepare_maestro(download_audio=args.download_audio)
    audit_rows = annotation_audit()
    _write_annotation_outputs(audit_rows)
    if not args.annotation_only:
        run_real_benchmark(clip_limit, require_all_audio=not args.allow_partial_audio)


if __name__ == "__main__":
    main()


==> anc/benchmark/matched_regime.py <==
from __future__ import annotations

import csv
import json
from dataclasses import dataclass
from pathlib import Path

import numpy as np

from baselines import BoundaryAwareContractDetector
from features import FeatureScaler, frame_features
from synthetic_audio import CONDITIONS, DatasetConfig, apply_condition, build_dataset
from trace_logic import LogicConfig, boundary_metrics, frame_f1, logic_scores, transition_f1


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
AUGMENT_CONDITIONS = ("noise", "reverb", "clipping", "gain_drift", "jitter", "compound")


@dataclass(frozen=True)
class MatchedRegime:
    name: str
    augmented: bool
    edge_loss: bool
    stable_decode: bool


REGIMES = (
    MatchedRegime("same_backbone_clean", False, False, False),
    MatchedRegime("same_backbone_augmented", True, False, False),
    MatchedRegime("same_backbone_aug_edge", True, True, False),
    MatchedRegime("same_backbone_aug_edge_stable", True, True, True),
)


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _latex_name(value: str) -> str:
    return value.replace("_", "\\_")


def _augment_union(
    train: list[dict],
    features: list[np.ndarray],
    labels: list[np.ndarray],
    config: DatasetConfig,
) -> tuple[list[np.ndarray], list[np.ndarray]]:
    out_features = list(features)
    out_labels = list(labels)
    for idx, item in enumerate(train):
        pair = (
            AUGMENT_CONDITIONS[idx % len(AUGMENT_CONDITIONS)],
            AUGMENT_CONDITIONS[(idx * 3 + 2) % len(AUGMENT_CONDITIONS)],
        )
        for condition_idx, condition in enumerate(pair):
            rng = np.random.default_rng(config.seed + 710_000 + idx * 101 + condition_idx)
            audio = apply_condition(rng, item["audio"], condition, config, severity=config.train_augmentation_severity)
            out_features.append(frame_features(audio, config))
            out_labels.append(labels[idx])
    return out_features, out_labels


def _fit_regime(
    regime: MatchedRegime,
    train: list[dict],
    clean_features: list[np.ndarray],
    clean_labels: list[np.ndarray],
    config: DatasetConfig,
) -> tuple[FeatureScaler, BoundaryAwareContractDetector]:
    if regime.augmented:
        train_features, train_labels = _augment_union(train, clean_features, clean_labels, config)
    else:
        train_features, train_labels = clean_features, clean_labels
    scaler = FeatureScaler().fit(train_features)
    x_train = [scaler.transform(x) for x in train_features]
    detector = BoundaryAwareContractDetector(
        seed=config.seed + 530 + 17 * REGIMES.index(regime),
        use_edge_loss=regime.edge_loss,
        use_smooth_loss=regime.edge_loss,
        calibrate_decode=True,
        calibration_objective="stable" if regime.stable_decode else "transition",
    ).fit(x_train, train_labels)
    return scaler, detector


def _mean(values: list[float]) -> float:
    return float(np.mean(np.asarray(values, dtype=np.float64)))


def _summaries(detail_rows: list[dict[str, object]], tolerance_rows: list[dict[str, object]]) -> list[dict[str, object]]:
    out: list[dict[str, object]] = []
    for regime in REGIMES:
        subset = [row for row in detail_rows if row["regime"] == regime.name]
        tol_subset = [row for row in tolerance_rows if row["regime"] == regime.name]
        strict = [row for row in tol_subset if abs(float(row["tolerance_s"]) - 0.02) < 1e-12]
        logic_curve = [float(row["mean_logic"]) for row in sorted(tol_subset, key=lambda row: float(row["tolerance_s"]))]
        out.append(
            {
                "regime": regime.name,
                "augmented": regime.augmented,
                "edge_loss": regime.edge_loss,
                "decode": "stable" if regime.stable_decode else "transition",
                "frame_f1": _mean([float(row["frame_f1"]) for row in subset]),
                "transition_f1": _mean([float(row["transition_f1"]) for row in subset]),
                "boundary_f1": _mean([float(row["boundary_f1"]) for row in subset]),
                "mean_logic": _mean([float(row["mean_logic"]) for row in subset]),
                "strict_logic_20ms": _mean([float(row["mean_logic"]) for row in strict]),
                "policy_span": float(max(logic_curve) - min(logic_curve)),
            }
        )
    return out


def run() -> None:
    RESULTS.mkdir(exist_ok=True)
    config = DatasetConfig()
    train, test = build_dataset(config)
    train_features = [frame_features(item["audio"], config) for item in train]
    train_labels = [item["labels"] for item in train]
    test_features = [frame_features(item["audio"], config) for item in test]
    base_logic = LogicConfig()
    detail_rows: list[dict[str, object]] = []
    tolerance_rows: list[dict[str, object]] = []
    tolerances = (0.02, 0.04, 0.08, 0.12, 0.16)
    for regime in REGIMES:
        scaler, detector = _fit_regime(regime, train, train_features, train_labels, config)
        predictions: list[tuple[dict, np.ndarray]] = []
        for item, raw_features in zip(test, test_features):
            x = scaler.transform(raw_features)
            pred = detector.predict(x)
            predictions.append((item, pred))
            ref = item["labels"]
            boundary = boundary_metrics(ref, pred, config, base_logic)
            logic = logic_scores(ref, pred, config, base_logic)
            detail_rows.append(
                {
                    "regime": regime.name,
                    "item": item["id"],
                    "condition": item["condition"],
                    "frame_f1": frame_f1(ref, pred),
                    "transition_f1": transition_f1(ref, pred, config),
                    "boundary_f1": boundary["boundary_f1"],
                    "mean_logic": logic["mean_logic"],
                }
            )
        for tolerance in tolerances:
            logic_config = LogicConfig(tolerance_s=tolerance, guard_s=max(0.02, tolerance / 2))
            values: list[float] = []
            for item, pred in predictions:
                values.append(logic_scores(item["labels"], pred, config, logic_config)["mean_logic"])
            tolerance_rows.append(
                {
                    "regime": regime.name,
                    "tolerance_s": tolerance,
                    "mean_logic": _mean(values),
                }
            )
    summary_rows = _summaries(detail_rows, tolerance_rows)
    _write_csv(
        RESULTS / "matched_regime_details.csv",
        detail_rows,
        ["regime", "item", "condition", "frame_f1", "transition_f1", "boundary_f1", "mean_logic"],
    )
    _write_csv(
        RESULTS / "matched_regime_tolerance.csv",
        tolerance_rows,
        ["regime", "tolerance_s", "mean_logic"],
    )
    _write_csv(
        RESULTS / "matched_regime_summary.csv",
        summary_rows,
        [
            "regime",
            "augmented",
            "edge_loss",
            "decode",
            "frame_f1",
            "transition_f1",
            "boundary_f1",
            "mean_logic",
            "strict_logic_20ms",
            "policy_span",
        ],
    )
    with (RESULTS / "table_matched_regime.tex").open("w") as handle:
        handle.write("\\begin{tabular}{llrrrr}\\toprule\n")
        handle.write("Regime & Decode & Boundary F1 & Logic & Logic 20 ms & Span \\\\\\midrule\n")
        for row in summary_rows:
            handle.write(
                _latex_name(str(row["regime"]))
                + " & "
                + str(row["decode"])
                + f" & {float(row['boundary_f1']):.3f} & {float(row['mean_logic']):.3f} & {float(row['strict_logic_20ms']):.3f} & {float(row['policy_span']):.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    manifest = {
        "purpose": "Capacity matched union trace benchmark for augmentation and decode calibration",
        "train_items": config.train_items,
        "test_items": config.test_items,
        "augmentation_conditions": list(AUGMENT_CONDITIONS),
        "tolerances": list(tolerances),
        "regimes": [regime.__dict__ for regime in REGIMES],
    }
    (RESULTS / "matched_regime_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")


if __name__ == "__main__":
    run()


==> anc/benchmark/matching_policy_audit.py <==
from __future__ import annotations

import csv
from dataclasses import dataclass
from pathlib import Path

from trace_logic import IntervalWorld, LogicConfig, event_clauses, match_intervals, optimal_match_intervals


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"


@dataclass(frozen=True)
class Scenario:
    name: str
    pattern: str
    reference: list[tuple[float, float]]
    prediction: list[tuple[float, float]]


SCENARIOS = (
    Scenario(
        "separated",
        "nominal",
        [(0.00, 1.00), (2.00, 3.00)],
        [(0.02, 1.02), (2.02, 3.02)],
    ),
    Scenario(
        "bridge prediction",
        "left bridge",
        [(0.00, 1.00), (1.05, 2.00)],
        [(0.02, 1.92), (0.50, 1.00)],
    ),
    Scenario(
        "split support",
        "split",
        [(0.00, 2.00)],
        [(0.00, 0.75), (0.82, 1.35), (1.42, 2.00)],
    ),
)


def boundary_f1(reference_count: int, prediction_count: int, match_count: int) -> float:
    precision = match_count / max(1, prediction_count)
    recall = match_count / max(1, reference_count)
    return 2.0 * precision * recall / max(1e-9, precision + recall)


def event_score(reference: list[tuple[float, float]], prediction: list[tuple[float, float]], matches: list[tuple[int, int]]) -> dict[str, float]:
    world = IntervalWorld(reference, prediction, matches)
    logic = LogicConfig()
    out = {clause.name: clause.score(world, logic) for clause in event_clauses()}
    out["boundary_f1"] = boundary_f1(len(reference), len(prediction), len(matches))
    return out


def fmt(value: float) -> str:
    return f"{value:.3f}"


def changed(greedy: dict[str, float], exact: dict[str, float]) -> str:
    keys = ["boundary_f1", "duration_guard", "fragmentation_guard"]
    names = [key.replace("_", " ") for key in keys if abs(greedy[key] - exact[key]) > 1e-9]
    return ", ".join(names) if names else "none"


def stress_scenarios() -> list[Scenario]:
    out: list[Scenario] = []
    gaps = [0.06, 0.08, 0.10, 0.12]
    short_starts = [0.50, 0.60, 0.70]
    for gap in gaps:
        for short_start in short_starts:
            out.append(
                Scenario(
                    f"left_bridge_g{gap:.2f}_s{short_start:.2f}",
                    "left bridge",
                    [(0.00, 1.00), (1.00 + gap, 2.00 + gap)],
                    [(0.02, 2.00 + gap - 0.08), (short_start, 1.00)],
                )
            )
    for gap in gaps:
        out.append(
            Scenario(
                f"right_bridge_g{gap:.2f}",
                "right bridge",
                [(0.00, 1.00), (1.00 + gap, 2.00 + gap)],
                [(0.08, 2.00 + gap - 0.02), (1.00 + gap, 1.55 + gap)],
            )
        )
    for gap in gaps:
        out.append(
            Scenario(
                f"split_g{gap:.2f}",
                "split",
                [(0.00, 2.00)],
                [(0.00, 0.78), (0.78 + gap, 1.34 + gap), (1.34 + 2 * gap, 2.00)],
            )
        )
    for gap in gaps:
        out.append(
            Scenario(
                f"nominal_g{gap:.2f}",
                "nominal",
                [(0.00, 1.00), (1.00 + gap, 2.00 + gap)],
                [(0.02, 1.02), (1.00 + gap + 0.02, 2.00 + gap + 0.02)],
            )
        )
    return out


def build_row(scenario: Scenario) -> dict[str, object]:
    greedy_matches = match_intervals(scenario.reference, scenario.prediction, LogicConfig().tolerance_s)
    exact_matches = optimal_match_intervals(scenario.reference, scenario.prediction, LogicConfig().tolerance_s)
    greedy = event_score(scenario.reference, scenario.prediction, greedy_matches)
    exact = event_score(scenario.reference, scenario.prediction, exact_matches)
    return {
        "scenario": scenario.name,
        "pattern": scenario.pattern,
        "greedy_matches": len(greedy_matches),
        "exact_matches": len(exact_matches),
        "greedy_boundary_f1": greedy["boundary_f1"],
        "exact_boundary_f1": exact["boundary_f1"],
        "boundary_shift": exact["boundary_f1"] - greedy["boundary_f1"],
        "greedy_duration": greedy["duration_guard"],
        "exact_duration": exact["duration_guard"],
        "greedy_fragmentation": greedy["fragmentation_guard"],
        "exact_fragmentation": exact["fragmentation_guard"],
        "event_logic_shift": 0.5
        * (
            exact["duration_guard"]
            + exact["fragmentation_guard"]
            - greedy["duration_guard"]
            - greedy["fragmentation_guard"]
        ),
        "changed_coordinates": changed(greedy, exact),
    }


def main() -> None:
    rows: list[dict[str, object]] = []
    for scenario in SCENARIOS:
        rows.append(build_row(scenario))
    stress_rows = [build_row(scenario) for scenario in stress_scenarios()]
    RESULTS.mkdir(parents=True, exist_ok=True)
    with (RESULTS / "matching_policy_audit.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=[
                "scenario",
                "pattern",
                "greedy_matches",
                "exact_matches",
                "greedy_boundary_f1",
                "exact_boundary_f1",
                "boundary_shift",
                "greedy_duration",
                "exact_duration",
                "greedy_fragmentation",
                "exact_fragmentation",
                "event_logic_shift",
                "changed_coordinates",
            ],
        )
        writer.writeheader()
        writer.writerows(rows)
    with (RESULTS / "matching_policy_stress.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=[
                "scenario",
                "pattern",
                "greedy_matches",
                "exact_matches",
                "greedy_boundary_f1",
                "exact_boundary_f1",
                "boundary_shift",
                "greedy_duration",
                "exact_duration",
                "greedy_fragmentation",
                "exact_fragmentation",
                "event_logic_shift",
                "changed_coordinates",
            ],
        )
        writer.writeheader()
        writer.writerows(stress_rows)
    with (RESULTS / "table_matching_policy.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrl}\\toprule\n")
        handle.write("Case & Greedy matches & Exact matches & Boundary shift & Changed coordinates \\\\\\midrule\n")
        for row in rows:
            shift = float(row["exact_boundary_f1"]) - float(row["greedy_boundary_f1"])
            handle.write(
                str(row["scenario"]).replace("_", "\\_")
                + f" & {row['greedy_matches']} & {row['exact_matches']} & {fmt(shift)} & "
                + str(row["changed_coordinates"]).replace("_", "\\_")
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    summary_rows = []
    for pattern in sorted({str(row["pattern"]) for row in stress_rows}):
        subset = [row for row in stress_rows if row["pattern"] == pattern]
        changed_rows = [row for row in subset if str(row["changed_coordinates"]) != "none"]
        summary_rows.append(
            {
                "pattern": pattern,
                "cases": len(subset),
                "changed_fraction": len(changed_rows) / max(1, len(subset)),
                "mean_boundary_shift": sum(float(row["boundary_shift"]) for row in subset) / max(1, len(subset)),
                "max_boundary_shift": max(abs(float(row["boundary_shift"])) for row in subset),
                "mean_event_logic_shift": sum(float(row["event_logic_shift"]) for row in subset) / max(1, len(subset)),
            }
        )
    with (RESULTS / "matching_policy_stress_summary.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=[
                "pattern",
                "cases",
                "changed_fraction",
                "mean_boundary_shift",
                "max_boundary_shift",
                "mean_event_logic_shift",
            ],
        )
        writer.writeheader()
        writer.writerows(summary_rows)
    with (RESULTS / "table_matching_policy_stress.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrr}\\toprule\n")
        handle.write("Pattern & Cases & Changed & Mean $\\Delta$ BF1 & Max $|\\Delta|$ BF1 & Mean $\\Delta$ event \\\\\\midrule\n")
        for row in summary_rows:
            handle.write(
                str(row["pattern"]).replace("_", "\\_")
                + f" & {row['cases']} & {row['changed_fraction']:.3f} & {row['mean_boundary_shift']:.3f} & {row['max_boundary_shift']:.3f} & {row['mean_event_logic_shift']:.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


if __name__ == "__main__":
    main()


==> anc/benchmark/matching_policy_observed_probe.py <==
from __future__ import annotations

import csv
from pathlib import Path

import numpy as np

from synthetic_audio import DatasetConfig, build_dataset
from trace_logic import LogicConfig, boundary_metrics, logic_scores, mask_to_intervals


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
SUMMARY_ORDER = [
    "adaptive_energy",
    "spectral_flux",
    "logistic_features",
    "temporal_cnn",
    "dilated_cnn",
    "contract_tcn_aug",
    "observed_bridge_probe",
]


def _read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="") as handle:
        return list(csv.DictReader(handle))


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _intervals_to_mask(intervals: list[tuple[float, float]], config: DatasetConfig, frames: int) -> np.ndarray:
    mask = np.zeros(frames, dtype=np.int64)
    for start_s, end_s in intervals:
        start = max(0, int(round(start_s / config.frame_s)))
        end = min(frames, int(round(end_s / config.frame_s)))
        if end > start:
            mask[start:end] = 1
    return mask


def _bridge_prediction(reference: np.ndarray, config: DatasetConfig) -> np.ndarray | None:
    intervals = mask_to_intervals(reference, config)
    pairs: list[tuple[float, tuple[float, float], tuple[float, float]]] = []
    for left, right in zip(intervals, intervals[1:]):
        gap = right[0] - left[1]
        left_duration = left[1] - left[0]
        right_duration = right[1] - right[0]
        if gap <= config.frame_s or left_duration < 0.40 or right_duration < 0.40:
            continue
        if gap > 0.30:
            continue
        pairs.append((gap, left, right))
    if not pairs:
        return None
    _, left, right = min(pairs, key=lambda item: item[0])
    bridge_end = right[1] - 0.12
    tail_start = right[1] - 0.06
    tail_end = min(len(reference) * config.frame_s, right[1] + 0.04)
    if bridge_end <= right[0] + 0.05 or tail_end - tail_start < 0.04:
        return None
    bridge = (left[0] + config.frame_s, bridge_end)
    tail = (tail_start, tail_end)
    return _intervals_to_mask([bridge, tail], config, len(reference))


def _probe_rows(config: DatasetConfig) -> list[dict[str, object]]:
    _, test = build_dataset(config)
    logic = LogicConfig()
    rows: list[dict[str, object]] = []
    for item in test:
        reference = item["labels"]
        prediction = _bridge_prediction(reference, config)
        if prediction is None:
            continue
        greedy_boundary = boundary_metrics(reference, prediction, config, logic, matcher="greedy")
        optimal_boundary = boundary_metrics(reference, prediction, config, logic, matcher="optimal")
        greedy_logic = logic_scores(reference, prediction, config, logic, matcher="greedy")
        optimal_logic = logic_scores(reference, prediction, config, logic, matcher="optimal")
        rows.append(
            {
                "item": item["id"],
                "condition": item["condition"],
                "detector": "observed_bridge_probe",
                "greedy_boundary_f1": greedy_boundary["boundary_f1"],
                "optimal_boundary_f1": optimal_boundary["boundary_f1"],
                "boundary_shift": optimal_boundary["boundary_f1"] - greedy_boundary["boundary_f1"],
                "greedy_logic": greedy_logic["mean_logic"],
                "optimal_logic": optimal_logic["mean_logic"],
                "logic_shift": optimal_logic["mean_logic"] - greedy_logic["mean_logic"],
                "fragmentation_shift": optimal_logic["fragmentation_guard"] - greedy_logic["fragmentation_guard"],
                "duration_shift": optimal_logic["duration_guard"] - greedy_logic["duration_guard"],
            }
        )
    return rows


def _summary_row(rows: list[dict[str, object]]) -> dict[str, object]:
    changed = [
        row
        for row in rows
        if abs(float(row["boundary_shift"])) > 1e-12
        or abs(float(row["logic_shift"])) > 1e-12
        or abs(float(row["fragmentation_shift"])) > 1e-12
        or abs(float(row["duration_shift"])) > 1e-12
    ]
    return {
        "detector": "observed_bridge_probe",
        "changed_fraction": float(len(changed) / max(1, len(rows))),
        "greedy_boundary_f1": float(np.mean([float(row["greedy_boundary_f1"]) for row in rows])),
        "optimal_boundary_f1": float(np.mean([float(row["optimal_boundary_f1"]) for row in rows])),
        "mean_boundary_shift": float(np.mean([float(row["boundary_shift"]) for row in rows])),
        "mean_logic_shift": float(np.mean([float(row["logic_shift"]) for row in rows])),
        "max_abs_logic_shift": float(np.max(np.abs([float(row["logic_shift"]) for row in rows]))),
    }


def _write_table(rows: list[dict[str, object]]) -> None:
    by_name = {str(row["detector"]): row for row in rows}
    with (RESULTS / "table_matching_policy_benchmark.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrr}\\toprule\n")
        handle.write("Detector & Changed & Greedy BF1 & Optimal BF1 & Mean $\\Delta$ logic & Max $|\\Delta|$ \\\\\\midrule\n")
        for name in SUMMARY_ORDER:
            if name not in by_name:
                continue
            row = by_name[name]
            handle.write(
                name.replace("_", "\\_")
                + f" & {float(row['changed_fraction']):.3f} & {float(row['greedy_boundary_f1']):.3f} & {float(row['optimal_boundary_f1']):.3f} & {float(row['mean_logic_shift']):.3f} & {float(row['max_abs_logic_shift']):.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


def main() -> None:
    RESULTS.mkdir(exist_ok=True)
    config = DatasetConfig()
    probe_rows = _probe_rows(config)
    if not probe_rows:
        raise RuntimeError("observed bridge probe found no eligible reference pairs")
    fields = [
        "item",
        "condition",
        "detector",
        "greedy_boundary_f1",
        "optimal_boundary_f1",
        "boundary_shift",
        "greedy_logic",
        "optimal_logic",
        "logic_shift",
        "fragmentation_shift",
        "duration_shift",
    ]
    _write_csv(RESULTS / "matching_policy_observed_probe.csv", probe_rows, fields)
    summary_path = RESULTS / "matching_policy_benchmark_summary.csv"
    summary_rows: list[dict[str, object]] = [dict(row) for row in _read_rows(summary_path)]
    summary_rows = [row for row in summary_rows if row["detector"] != "observed_bridge_probe"]
    summary_rows.append(_summary_row(probe_rows))
    _write_csv(
        summary_path,
        summary_rows,
        [
            "detector",
            "changed_fraction",
            "greedy_boundary_f1",
            "optimal_boundary_f1",
            "mean_boundary_shift",
            "mean_logic_shift",
            "max_abs_logic_shift",
        ],
    )
    _write_table(summary_rows)


if __name__ == "__main__":
    main()


==> anc/benchmark/metric_mapping.py <==
from __future__ import annotations

import csv
from pathlib import Path


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"


ROWS = [
    {
        "standard_report": "segment or frame F1",
        "sed_object": "activity mask",
        "contract_object": "frame obligation score",
        "added_diagnostic": "shows which active frames satisfy an explicit formula",
    },
    {
        "standard_report": "event F1 with collars",
        "sed_object": "paired event intervals",
        "contract_object": "onset and offset guard coordinates",
        "added_diagnostic": "keeps onset and release failure separate",
    },
    {
        "standard_report": "polyphonic class macro score",
        "sed_object": "class indexed masks",
        "contract_object": "macro contract over typed traces",
        "added_diagnostic": "exposes class substitution hidden by union activity",
    },
    {
        "standard_report": "duration or collar policy",
        "sed_object": "interval matching rule",
        "contract_object": "matched event clauses",
        "added_diagnostic": "records the matcher and tolerance as part of the score",
    },
    {
        "standard_report": "soft strong label analysis",
        "sed_object": "soft event field",
        "contract_object": "soft boundary witnesses beside crisp verdicts",
        "added_diagnostic": "separates label uncertainty from detector behavior",
    },
    {
        "standard_report": "operating threshold sweep",
        "sed_object": "decoded submission family",
        "contract_object": "guard vector under fixed formulas",
        "added_diagnostic": "shows whether thresholding repairs timing or only overlap",
    },
]


def latex_escape(value: str) -> str:
    return value.replace("_", "\\_")


def write_metric_mapping() -> None:
    RESULTS.mkdir(exist_ok=True)
    with (RESULTS / "metric_mapping.csv").open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(ROWS[0].keys()))
        writer.writeheader()
        writer.writerows(ROWS)
    with (RESULTS / "table_metric_mapping.tex").open("w") as handle:
        handle.write("\\begin{tabular}{p{0.21\\linewidth}p{0.20\\linewidth}p{0.24\\linewidth}p{0.25\\linewidth}}\\toprule\n")
        handle.write("Standard report & SED object & Contract object & Added diagnostic \\\\\\midrule\n")
        for row in ROWS:
            handle.write(
                latex_escape(row["standard_report"])
                + " & "
                + latex_escape(row["sed_object"])
                + " & "
                + latex_escape(row["contract_object"])
                + " & "
                + latex_escape(row["added_diagnostic"])
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


if __name__ == "__main__":
    write_metric_mapping()


==> anc/benchmark/metric_neutrality_audit.py <==
from __future__ import annotations

import csv
from collections import defaultdict
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
CONTRACT_DETECTORS = {"contract_tcn_aug", "contract_tcn_real"}


def _read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="") as handle:
        return list(csv.DictReader(handle))


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _mean(values: list[float]) -> float:
    if not values:
        raise ValueError("empty mean")
    return float(np.mean(values))


def _detector_overall(path: Path) -> dict[str, dict[str, float]]:
    grouped: dict[str, dict[str, list[float]]] = defaultdict(lambda: defaultdict(list))
    for row in _read_rows(path):
        detector = row["detector"]
        for key in ("boundary_f1", "mean_logic"):
            if key in row:
                grouped[detector][key].append(float(row[key]))
    return {detector: {key: _mean(values) for key, values in metrics.items()} for detector, metrics in grouped.items()}


def coordinate_leaders() -> list[dict[str, object]]:
    overall = _detector_overall(RESULTS / "benchmark_summary.csv")
    values: dict[str, dict[str, list[float]]] = defaultdict(lambda: defaultdict(list))
    for row in _read_rows(RESULTS / "logic_summary.csv"):
        prop = row["property"]
        if prop == "mean_logic":
            continue
        values[prop][row["detector"]].append(float(row["satisfaction"]))
    rows: list[dict[str, object]] = []
    for coordinate in sorted(values):
        detector_scores = {detector: _mean(scores) for detector, scores in values[coordinate].items()}
        all_leader = max(detector_scores, key=detector_scores.__getitem__)
        clean_scores = {detector: score for detector, score in detector_scores.items() if detector not in CONTRACT_DETECTORS}
        clean_leader = max(clean_scores, key=clean_scores.__getitem__)
        rows.append(
            {
                "coordinate": coordinate,
                "all_leader": all_leader,
                "all_score": detector_scores[all_leader],
                "clean_leader": clean_leader,
                "clean_score": clean_scores[clean_leader],
                "clean_boundary_f1": overall[clean_leader]["boundary_f1"],
                "contract_gap": detector_scores[all_leader] - clean_scores[clean_leader],
            }
        )
    _write_csv(
        RESULTS / "metric_neutrality_coordinate_leaders.csv",
        rows,
        ["coordinate", "all_leader", "all_score", "clean_leader", "clean_score", "clean_boundary_f1", "contract_gap"],
    )
    with (RESULTS / "table_metric_neutrality.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lllrrr}\\toprule\n")
        handle.write("Coordinate & All leader & Clean leader & All score & Clean score & Gap \\\\\\midrule\n")
        for row in rows:
            handle.write(
                str(row["coordinate"]).replace("_", "\\_")
                + " & "
                + str(row["all_leader"]).replace("_", "\\_")
                + " & "
                + str(row["clean_leader"]).replace("_", "\\_")
                + f" & {float(row['all_score']):.3f} & {float(row['clean_score']):.3f} & {float(row['contract_gap']):.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    return rows


def objective_audit() -> list[dict[str, object]]:
    rows = [
        {
            "component": "frame activity loss",
            "uses_contract_score": "no",
            "uses_event_matcher": "no",
            "source": "binary cross entropy on frame masks",
        },
        {
            "component": "edge auxiliary loss",
            "uses_contract_score": "no",
            "uses_event_matcher": "no",
            "source": "binary cross entropy on local edge targets",
        },
        {
            "component": "smoothness regularizer",
            "uses_contract_score": "no",
            "uses_event_matcher": "no",
            "source": "probability variation away from edges",
        },
        {
            "component": "decode calibration",
            "uses_contract_score": "no",
            "uses_event_matcher": "no",
            "source": "frame and transition F1 on held out train split",
        },
        {
            "component": "reported contract monitor",
            "uses_contract_score": "yes",
            "uses_event_matcher": "yes",
            "source": "test time evaluator only",
        },
    ]
    _write_csv(
        RESULTS / "training_objective_audit.csv",
        rows,
        ["component", "uses_contract_score", "uses_event_matcher", "source"],
    )
    with (RESULTS / "table_training_objective_audit.tex").open("w") as handle:
        handle.write("\\begin{tabular}{llll}\\toprule\n")
        handle.write("Component & Contract score & Event matcher & Source \\\\\\midrule\n")
        for row in rows:
            handle.write(
                row["component"].replace("_", "\\_")
                + " & "
                + row["uses_contract_score"]
                + " & "
                + row["uses_event_matcher"]
                + " & "
                + row["source"].replace("_", "\\_")
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    return rows


def main() -> None:
    coordinate_leaders()
    objective_audit()


if __name__ == "__main__":
    main()


==> anc/benchmark/replicate_audit.py <==
from __future__ import annotations

import csv
import json
from dataclasses import dataclass, replace
from pathlib import Path

import numpy as np

from ablation_study import AblationVariant, _fit_variant, _predict
from features import frame_features
from synthetic_audio import DatasetConfig, build_dataset
from trace_logic import LogicConfig, boundary_metrics, frame_f1, logic_scores, transition_f1


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"


@dataclass(frozen=True)
class ReplicateSpec:
    scene_seed: int
    model_seed: int


AUDIT_VARIANTS = (
    AblationVariant("clean_dilated", False, False, False, False, baseline=True),
    AblationVariant("augmentation_only", True, False, False, False),
    AblationVariant("union_full", True, True, True, False),
    AblationVariant("class_full", True, True, True, True),
)


def replicate_specs(count: int = 3) -> tuple[ReplicateSpec, ...]:
    return tuple(
        ReplicateSpec(scene_seed=20260514 + 193 * idx, model_seed=20260621 + 211 * idx)
        for idx in range(count)
    )


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def _mean(values: list[float]) -> float:
    return float(np.mean(np.array(values, dtype=np.float64)))


def _sd(values: list[float]) -> float:
    if len(values) < 2:
        return 0.0
    return float(np.std(np.array(values, dtype=np.float64), ddof=1))


def _evaluate_variant(
    variant: AblationVariant,
    train: list[dict],
    test: list[dict],
    train_features: list[np.ndarray],
    test_features: list[np.ndarray],
    config: DatasetConfig,
    logic: LogicConfig,
    model_seed: int,
) -> dict[str, float]:
    scaler, detector = _fit_variant(variant, train, train_features, config, model_seed=model_seed)
    frame_values: list[float] = []
    edge_values: list[float] = []
    boundary_values: list[float] = []
    logic_values: list[float] = []
    for item, raw_features in zip(test, test_features):
        pred, _ = _predict(detector, scaler.transform(raw_features), variant.class_head)
        ref = item["labels"]
        frame_values.append(frame_f1(ref, pred))
        edge_values.append(transition_f1(ref, pred, config))
        boundary_values.append(boundary_metrics(ref, pred, config, logic)["boundary_f1"])
        logic_values.append(logic_scores(ref, pred, config, logic)["mean_logic"])
    return {
        "frame_f1": _mean(frame_values),
        "transition_f1": _mean(edge_values),
        "boundary_f1": _mean(boundary_values),
        "mean_logic": _mean(logic_values),
    }


def run(count: int = 3) -> None:
    RESULTS.mkdir(exist_ok=True)
    logic = LogicConfig()
    rows: list[dict[str, object]] = []
    for replicate_id, spec in enumerate(replicate_specs(count), start=1):
        config = replace(DatasetConfig(), seed=spec.scene_seed, train_items=360, test_items=168, duration_s=10.0)
        train, test = build_dataset(config)
        train_features = [frame_features(item["audio"], config) for item in train]
        test_features = [frame_features(item["audio"], config) for item in test]
        for variant in AUDIT_VARIANTS:
            metrics = _evaluate_variant(
                variant,
                train,
                test,
                train_features,
                test_features,
                config,
                logic,
                model_seed=spec.model_seed,
            )
            rows.append(
                {
                    "replicate": replicate_id,
                    "scene_seed": spec.scene_seed,
                    "model_seed": spec.model_seed,
                    "variant": variant.name,
                    **metrics,
                }
            )
    _write_csv(
        RESULTS / "seed_robustness_details.csv",
        rows,
        ["replicate", "scene_seed", "model_seed", "variant", "frame_f1", "transition_f1", "boundary_f1", "mean_logic"],
    )
    summary: list[dict[str, object]] = []
    for variant in AUDIT_VARIANTS:
        subset = [row for row in rows if row["variant"] == variant.name]
        boundary = [float(row["boundary_f1"]) for row in subset]
        logic_values = [float(row["mean_logic"]) for row in subset]
        edge = [float(row["transition_f1"]) for row in subset]
        summary.append(
            {
                "variant": variant.name,
                "replicates": len(subset),
                "boundary_mean": _mean(boundary),
                "boundary_sd": _sd(boundary),
                "boundary_min": float(np.min(boundary)),
                "boundary_max": float(np.max(boundary)),
                "logic_mean": _mean(logic_values),
                "logic_sd": _sd(logic_values),
                "edge_mean": _mean(edge),
            }
        )
    _write_csv(
        RESULTS / "seed_robustness_summary.csv",
        summary,
        [
            "variant",
            "replicates",
            "boundary_mean",
            "boundary_sd",
            "boundary_min",
            "boundary_max",
            "logic_mean",
            "logic_sd",
            "edge_mean",
        ],
    )
    with (RESULTS / "table_seed_robustness.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrrr}\\toprule\n")
        handle.write("Variant & Runs & Boundary & SD & Logic & SD & Edge F1 \\\\\\midrule\n")
        for row in summary:
            handle.write(
                str(row["variant"]).replace("_", "\\_")
                + f" & {row['replicates']} & {row['boundary_mean']:.3f} & {row['boundary_sd']:.3f} & {row['logic_mean']:.3f} & {row['logic_sd']:.3f} & {row['edge_mean']:.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    manifest = {
        "replicate_count": count,
        "scene_and_model_seed_pairs": [spec.__dict__ for spec in replicate_specs(count)],
        "train_items_per_replicate": 360,
        "test_items_per_replicate": 168,
        "duration_s": 10.0,
        "variants": [variant.name for variant in AUDIT_VARIANTS],
        "purpose": "Independent scene and neural initialization audit for controlled benchmark claims",
    }
    (RESULTS / "seed_robustness_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")


if __name__ == "__main__":
    run()


==> anc/benchmark/reproducibility_report.py <==
from __future__ import annotations

import hashlib
import json
import os
import platform
import subprocess
from pathlib import Path


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"


def _load_json(path: Path) -> dict:
    if not path.exists():
        return {}
    return json.loads(path.read_text())


def _hardware() -> str:
    try:
        brand = subprocess.check_output(["sysctl", "-n", "machdep.cpu.brand_string"], text=True).strip()
    except Exception:
        brand = platform.processor() or platform.machine()
    return f"{brand}, {platform.machine()}"


def _runtime_seconds(path: Path) -> str:
    if not path.exists():
        return "not recorded"
    for line in path.read_text().splitlines():
        parts = line.strip().split()
        if len(parts) == 2 and parts[0] == "real":
            return f"{float(parts[1]):.2f} s"
    return "not recorded"


def _git_commit() -> str | None:
    try:
        value = subprocess.check_output(
            ["git", "rev-parse", "HEAD"],
            cwd=ROOT,
            stderr=subprocess.DEVNULL,
            text=True,
        ).strip()
    except Exception:
        return None
    return value or None


def _source_digest() -> str:
    hasher = hashlib.sha256()
    paths = [ROOT / "main.tex", ROOT / "refs.bib"]
    paths.extend(sorted((ROOT / "anc" / "benchmark").glob("*.py")))
    paths.extend(sorted((ROOT / "anc" / "proofs").glob("*.lean")))
    excluded_results = {
        "artifact_availability.csv",
        "reproduction_commands.csv",
        "external_asset_checksums.csv",
    }
    paths.extend(path for path in sorted((ROOT / "results").glob("*.csv")) if path.name not in excluded_results)
    for path in paths:
        if not path.exists():
            continue
        hasher.update(path.relative_to(ROOT).as_posix().encode("utf-8"))
        hasher.update(b"\0")
        hasher.update(path.read_bytes())
        hasher.update(b"\0")
    return hasher.hexdigest()


def write_reproducibility_report() -> None:
    manifest = _load_json(RESULTS / "manifest.json")
    maestro = _load_json(RESULTS / "maestro_real_manifest.json")
    sota = _load_json(RESULTS / "sota_zoo_manifest.json")
    seed_audit = _load_json(RESULTS / "seed_robustness_manifest.json")
    revision = os.environ.get("PFTL_COMMIT_HASH") or _git_commit() or f"source digest {_source_digest()[:16]}"
    rows = [
        ("Source revision", revision),
        ("Environment files", "anc/benchmark/environment.yml and anc/benchmark/requirements.txt"),
        ("License file", "LICENSE for ancillary benchmark and proof code"),
        ("Data download scripts", "fetch_librispeech.py, maestro_real.py, sota_zoo.py"),
        ("External assets", "LibriSpeech audio, MAESTRO Real audio and annotations, Hugging Face model weights"),
        ("Seed manifests", "manifest.json, seed_robustness_manifest.json, maestro_real_manifest.json"),
        ("Synthetic seed", str(manifest.get("seed", "20260514"))),
        ("Synthetic split", f"{manifest.get('train_items', 960)} train and {manifest.get('test_items', 420)} test clips"),
        ("Clip grid", f"{manifest.get('duration_s', 12.0)} s clips at {manifest.get('frame_s', 0.02)} s frames"),
        ("Perturbations", ", ".join(manifest.get("conditions", []))),
        ("Augmented views", f"{manifest.get('augmented_train_items', 2880)} training views"),
        ("Threshold baselines", "80 point threshold grid over train quantiles"),
        ("Logistic baseline", "balanced lbfgs logistic regression with max iter 500"),
        ("Temporal CNN", "14 epochs, Adam, batch 24, fixed seed"),
        ("Dilated CNN", "18 epochs, Adam, batch 32, gradient clipping"),
        ("Contract TCN", "8 epochs, AdamW, validation decode calibration"),
        ("Decode calibration", "threshold, hysteresis, and edge snap grids on held out train split"),
        ("Standard metric audit", "one second segment F1 and 200 ms event collars on controlled and MAESTRO decoded traces"),
        ("DCASE challenge baseline", "official 2024 Task 4 checkpoint and MAESTRO postprocessed outputs from Zenodo"),
        ("Metric neutrality audit", "coordinate leaders on all detectors and clean non contract detectors"),
        ("Controlled protocol table", "dataset_protocol_report.py reads generator constants and manifest"),
        ("Bootstrap uncertainty", "4000 paired draws over controlled test clips"),
        ("Ablation inference", "4000 paired bootstrap draws with Holm correction across non baseline variants"),
        ("Seed robustness", f"{seed_audit.get('replicate_count', 3)} scene model seed pairs, {seed_audit.get('train_items_per_replicate', 360)} train and {seed_audit.get('test_items_per_replicate', 168)} test clips each"),
        ("Matcher stress track", "24 interval stress cases plus observed bridge probe and acoustic prediction audit"),
        ("Contract profiles", "balanced, support recall, edge timing, silence protection, event integrity"),
        ("MAESTRO split", f"{maestro.get('train_clips', 'NA')} train and {maestro.get('test_clips', 'NA')} test clips by source file"),
        ("Frozen encoder probe", f"{sota.get('train_items', 'NA')} train and {sota.get('test_items', 'NA')} test clips, projection dim 64"),
        ("MAESTRO runtime", _runtime_seconds(RESULTS / "maestro_real_runtime.txt")),
        ("Controlled runtime", _runtime_seconds(RESULTS / "controlled_runtime.txt")),
        ("Artifact availability", "artifact_availability.py writes commands and external checksum table"),
        ("Hardware", _hardware()),
    ]
    with (RESULTS / "reproducibility_manifest.json").open("w") as handle:
        json.dump({key: value for key, value in rows}, handle, indent=2)
        handle.write("\n")
    with (RESULTS / "table_reproducibility.tex").open("w") as handle:
        handle.write("\\begin{tabular}{ll}\\toprule\n")
        handle.write("Item & Value \\\\\\midrule\n")
        for key, value in rows:
            handle.write(key.replace("_", "\\_") + " & " + value.replace("_", "\\_") + " \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")


if __name__ == "__main__":
    write_reproducibility_report()


==> anc/benchmark/requirements.txt <==
numpy
scipy
matplotlib
scikit-learn
torch
requests
tqdm
soundfile


==> anc/benchmark/run_benchmark.py <==
from __future__ import annotations

import csv
import json
import time
from collections import defaultdict
from dataclasses import dataclass
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

from baselines import BoundaryAwareContractDetector, DilatedTemporalCNNDetector, fit_detectors
from features import FeatureScaler, frame_features
from matching_policy_observed_probe import main as write_observed_matching_probe
from standard_sed_metrics import event_f1_with_collars, segment_f1, write_standard_metric_table
from synthetic_audio import CONDITIONS, DatasetConfig, apply_condition, build_dataset
from trace_logic import (
    LogicConfig,
    boundary_metrics,
    frame_f1,
    logic_scores,
    multiclass_boundary_metrics,
    multiclass_frame_f1,
    multiclass_logic_scores,
    multiclass_soft_boundary_metrics,
    multiclass_transition_f1,
    soft_boundary_metrics,
    transition_f1,
)


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
FIGURES = ROOT / "figures"
DETECTOR_ORDER = [
    "adaptive_energy",
    "spectral_flux",
    "logistic_features",
    "temporal_cnn",
    "dilated_cnn",
    "contract_tcn_aug",
]
DETECTOR_LABELS = ["energy", "flux", "logistic", "cnn", "dilated", "contract"]
DETECTOR_HEADINGS = ["Energy", "Flux", "Logistic", "CNN", "Dilated", "Contract"]
AUGMENT_CONDITIONS = ("noise", "reverb", "clipping", "gain_drift", "jitter", "compound")
SCORE_Y_LIMIT = (0.0, 1.05)
CEILING_GUIDE = 1.0
FIGURE_DPI = 240
FIGURE_FONT_SIZES = {
    "axis": 9,
    "tick": 8,
    "legend": 8,
}


@dataclass(frozen=True)
class DetectorPipeline:
    scaler: FeatureScaler
    detector: object

    def predict(self, raw_features: np.ndarray) -> np.ndarray:
        pred = self.predict_classes(raw_features)
        if pred.ndim == 2:
            return pred.any(axis=1).astype(np.int64)
        return pred

    def predict_classes(self, raw_features: np.ndarray) -> np.ndarray:
        return self.detector.predict(self.scaler.transform(raw_features))


def _mean_rows(rows: list[dict], keys: list[str]) -> dict[str, float]:
    return {key: float(np.mean([float(row[key]) for row in rows])) for key in keys}


def _write_csv(path: Path, rows: list[dict], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        for row in rows:
            writer.writerow(row)


def _latex_float(value: float, digits: int = 3) -> str:
    return f"{value:.{digits}f}"


def _table_spec() -> str:
    return "l" + "r" * len(DETECTOR_ORDER)


def _detector_header(left: str) -> str:
    return left + " & " + " & ".join(DETECTOR_HEADINGS) + " \\\\\\midrule\n"


def _style_score_axis(ax: plt.Axes, ylabel: str) -> None:
    ax.set_ylim(*SCORE_Y_LIMIT)
    ax.axhline(CEILING_GUIDE, color="0.75", linestyle=":", linewidth=0.9)
    ax.set_ylabel(ylabel, fontsize=FIGURE_FONT_SIZES["axis"])
    ax.tick_params(axis="both", labelsize=FIGURE_FONT_SIZES["tick"])


def _place_legend(ax: plt.Axes, columns: int) -> None:
    ax.legend(
        frameon=False,
        ncol=columns,
        loc="upper center",
        bbox_to_anchor=(0.5, 1.24),
        fontsize=FIGURE_FONT_SIZES["legend"],
        handlelength=1.8,
        columnspacing=1.0,
    )


def _save_figure(name: str) -> None:
    plt.tight_layout()
    plt.savefig(FIGURES / f"{name}.pdf", bbox_inches="tight")
    plt.savefig(FIGURES / f"{name}.png", dpi=FIGURE_DPI, bbox_inches="tight")
    plt.close()


def _write_tables(summary_rows: list[dict], logic_rows: list[dict]) -> None:
    by_detector: dict[str, list[dict]] = defaultdict(list)
    for row in summary_rows:
        by_detector[row["detector"]].append(row)
    with (RESULTS / "table_overall.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrr}\\toprule\n")
        handle.write("Detector & Frame F1 & Edge F1 & Boundary F1 & Onset ms & Logic \\\\\\midrule\n")
        for detector in DETECTOR_ORDER:
            stats = _mean_rows(
                by_detector[detector],
                ["frame_f1", "transition_f1", "boundary_f1", "onset_mae_ms", "mean_logic"],
            )
            handle.write(
                detector.replace("_", "\\_")
                + " & "
                + _latex_float(stats["frame_f1"])
                + " & "
                + _latex_float(stats["transition_f1"])
                + " & "
                + _latex_float(stats["boundary_f1"])
                + " & "
                + _latex_float(stats["onset_mae_ms"], 1)
                + " & "
                + _latex_float(stats["mean_logic"])
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    with (RESULTS / "table_conditions.tex").open("w") as handle:
        handle.write(f"\\begin{{tabular}}{{{_table_spec()}}}\\toprule\n")
        handle.write(_detector_header("Condition"))
        for condition in CONDITIONS:
            values = []
            for detector in DETECTOR_ORDER:
                subset = [row for row in summary_rows if row["condition"] == condition and row["detector"] == detector]
                values.append(_latex_float(float(np.mean([float(row["boundary_f1"]) for row in subset]))))
            handle.write(condition.replace("_", "\\_") + " & " + " & ".join(values) + " \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")
    properties = [
        "onset_guard",
        "offset_guard",
        "missing_guard",
        "spurious_guard",
        "silence_guard",
        "duration_guard",
        "fragmentation_guard",
    ]
    with (RESULTS / "table_logic.tex").open("w") as handle:
        handle.write(f"\\begin{{tabular}}{{{_table_spec()}}}\\toprule\n")
        handle.write(_detector_header("Property"))
        for prop in properties:
            values = []
            for detector in DETECTOR_ORDER:
                subset = [row for row in logic_rows if row["property"] == prop and row["detector"] == detector]
                values.append(_latex_float(float(np.mean([float(row["satisfaction"]) for row in subset]))))
            handle.write(prop.replace("_", "\\_") + " & " + " & ".join(values) + " \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")


def _write_multiclass_outputs(multiclass_rows: list[dict], multiclass_logic_rows: list[dict]) -> None:
    with (RESULTS / "table_multiclass.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrr}\\toprule\n")
        handle.write("Condition & Frame F1 & Edge F1 & Boundary F1 & Logic \\\\\\midrule\n")
        for condition in CONDITIONS:
            subset = [row for row in multiclass_rows if row["condition"] == condition]
            row = subset[0]
            handle.write(
                condition.replace("_", "\\_")
                + " & "
                + _latex_float(float(row["frame_f1"]))
                + " & "
                + _latex_float(float(row["transition_f1"]))
                + " & "
                + _latex_float(float(row["boundary_f1"]))
                + " & "
                + _latex_float(float(row["mean_logic"]))
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    with (RESULTS / "table_multiclass_logic.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lr}\\toprule\n")
        handle.write("Property & Macro satisfaction \\\\\\midrule\n")
        for prop in [
            "onset_guard",
            "offset_guard",
            "missing_guard",
            "spurious_guard",
            "silence_guard",
            "duration_guard",
            "fragmentation_guard",
        ]:
            values = [float(row["satisfaction"]) for row in multiclass_logic_rows if row["property"] == prop]
            handle.write(prop.replace("_", "\\_") + " & " + _latex_float(float(np.mean(values))) + " \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")


def _write_soft_outputs(soft_rows: list[dict], multiclass_soft_rows: list[dict]) -> None:
    with (RESULTS / "table_soft.tex").open("w") as handle:
        handle.write(f"\\begin{{tabular}}{{{_table_spec()}}}\\toprule\n")
        handle.write(_detector_header("Quantity"))
        for quantity in ["soft_onset", "soft_offset", "soft_boundary"]:
            values = []
            for detector in DETECTOR_ORDER:
                subset = [row for row in soft_rows if row["detector"] == detector]
                values.append(_latex_float(float(np.mean([float(row[quantity]) for row in subset]))))
            handle.write(quantity.replace("_", "\\_") + " & " + " & ".join(values) + " \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")
    with (RESULTS / "table_multiclass_soft.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrr}\\toprule\n")
        handle.write("Condition & Soft onset & Soft offset & Soft boundary \\\\\\midrule\n")
        for condition in CONDITIONS:
            subset = [row for row in multiclass_soft_rows if row["condition"] == condition]
            handle.write(
                condition.replace("_", "\\_")
                + " & "
                + _latex_float(float(np.mean([float(row["soft_onset"]) for row in subset])))
                + " & "
                + _latex_float(float(np.mean([float(row["soft_offset"]) for row in subset])))
                + " & "
                + _latex_float(float(np.mean([float(row["soft_boundary"]) for row in subset])))
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


def _write_tolerance_outputs(prediction_records: list[dict], config: DatasetConfig) -> list[dict]:
    tolerances = [0.02, 0.04, 0.08, 0.12, 0.16]
    rows: list[dict] = []
    for tol in tolerances:
        logic = LogicConfig(tolerance_s=tol, guard_s=max(0.02, tol / 2))
        grouped: dict[str, list[dict]] = defaultdict(list)
        for record in prediction_records:
            b = boundary_metrics(record["reference"], record["prediction"], config, logic)
            l = logic_scores(record["reference"], record["prediction"], config, logic)
            grouped[record["detector"]].append({"boundary_f1": b["boundary_f1"], "mean_logic": l["mean_logic"]})
        for detector, values in grouped.items():
            rows.append(
                {
                    "tolerance_s": tol,
                    "detector": detector,
                    "boundary_f1": float(np.mean([v["boundary_f1"] for v in values])),
                    "mean_logic": float(np.mean([v["mean_logic"] for v in values])),
                }
            )
    _write_csv(RESULTS / "tolerance_sweep.csv", rows, ["tolerance_s", "detector", "boundary_f1", "mean_logic"])
    with (RESULTS / "table_tolerance.tex").open("w") as handle:
        handle.write(f"\\begin{{tabular}}{{{_table_spec()}}}\\toprule\n")
        handle.write(_detector_header("Tolerance"))
        for tol in tolerances:
            values = []
            for detector in DETECTOR_ORDER:
                subset = [row for row in rows if row["detector"] == detector and row["tolerance_s"] == tol]
                values.append(_latex_float(float(subset[0]["mean_logic"])))
            handle.write(f"{int(tol * 1000)} ms & " + " & ".join(values) + " \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")
    stability_rows = []
    for detector in DETECTOR_ORDER:
        subset = sorted([row for row in rows if row["detector"] == detector], key=lambda row: row["tolerance_s"])
        xs = np.array([float(row["tolerance_s"]) for row in subset], dtype=np.float64)
        ys = np.array([float(row["mean_logic"]) for row in subset], dtype=np.float64)
        width = max(1e-9, float(xs[-1] - xs[0]))
        stability_rows.append(
            {
                "detector": detector,
                "logic_auc": float(np.trapezoid(ys, xs) / width),
                "policy_span": float(np.max(ys) - np.min(ys)),
            }
        )
    _write_csv(RESULTS / "tolerance_stability.csv", stability_rows, ["detector", "logic_auc", "policy_span"])
    with (RESULTS / "table_tolerance_stability.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrr}\\toprule\n")
        handle.write("Detector & Tolerance AUC & Policy span \\\\\\midrule\n")
        for row in stability_rows:
            handle.write(
                row["detector"].replace("_", "\\_")
                + " & "
                + _latex_float(float(row["logic_auc"]))
                + " & "
                + _latex_float(float(row["policy_span"]))
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    return rows


def _write_standard_metric_outputs(
    prediction_records: list[dict],
    detail_rows: list[dict],
    config: DatasetConfig,
) -> list[dict]:
    detail_by_key = {(row["item"], row["detector"]): row for row in detail_rows}
    rows: list[dict] = []
    for record in prediction_records:
        key = (record["item"], record["detector"])
        detail = detail_by_key[key]
        rows.append(
            {
                "item": record["item"],
                "condition": record["condition"],
                "detector": record["detector"],
                "frame_f1": detail["frame_f1"],
                "segment_f1_1s": segment_f1(record["reference"], record["prediction"], config),
                "event_f1_200ms": event_f1_with_collars(record["reference"], record["prediction"], config),
                "boundary_f1_40ms": detail["boundary_f1"],
                "mean_logic": detail["mean_logic"],
            }
        )
    _write_csv(
        RESULTS / "standard_metric_details.csv",
        rows,
        [
            "item",
            "condition",
            "detector",
            "frame_f1",
            "segment_f1_1s",
            "event_f1_200ms",
            "boundary_f1_40ms",
            "mean_logic",
        ],
    )
    summary_rows = []
    for detector in DETECTOR_ORDER:
        subset = [row for row in rows if row["detector"] == detector]
        summary_rows.append(
            {
                "detector": detector,
                "frame_f1": float(np.mean([float(row["frame_f1"]) for row in subset])),
                "segment_f1_1s": float(np.mean([float(row["segment_f1_1s"]) for row in subset])),
                "event_f1_200ms": float(np.mean([float(row["event_f1_200ms"]) for row in subset])),
                "boundary_f1_40ms": float(np.mean([float(row["boundary_f1_40ms"]) for row in subset])),
                "mean_logic": float(np.mean([float(row["mean_logic"]) for row in subset])),
            }
        )
    _write_csv(
        RESULTS / "standard_metric_summary.csv",
        summary_rows,
        ["detector", "frame_f1", "segment_f1_1s", "event_f1_200ms", "boundary_f1_40ms", "mean_logic"],
    )
    write_standard_metric_table(RESULTS / "table_standard_metric_comparison.tex", summary_rows, DETECTOR_ORDER)
    return summary_rows


def _write_learning_curve(
    train_features: list[np.ndarray],
    train_labels: list[np.ndarray],
    test_features: list[np.ndarray],
    test_items: list[dict],
    config: DatasetConfig,
) -> list[dict]:
    fractions = [0.15, 0.35, 0.65, 1.0]
    rng = np.random.default_rng(config.seed + 77)
    order = rng.permutation(len(train_features))
    rows: list[dict] = []
    logic = LogicConfig()
    for fraction in fractions:
        count = max(8, int(round(fraction * len(train_features))))
        idx = order[:count]
        sub_features = [train_features[i] for i in idx]
        sub_labels = [train_labels[i] for i in idx]
        scaler = FeatureScaler().fit(sub_features)
        x_train = [scaler.transform(x) for x in sub_features]
        detector = DilatedTemporalCNNDetector(seed=config.seed + count).fit(x_train, sub_labels)
        frame_values: list[float] = []
        edge_values: list[float] = []
        boundary_values: list[float] = []
        logic_values: list[float] = []
        for raw_features, item in zip(test_features, test_items):
            x = scaler.transform(raw_features)
            pred = detector.predict(x)
            ref = item["labels"]
            frame_values.append(frame_f1(ref, pred))
            edge_values.append(transition_f1(ref, pred, config))
            boundary_values.append(boundary_metrics(ref, pred, config, logic)["boundary_f1"])
            logic_values.append(logic_scores(ref, pred, config, logic)["mean_logic"])
        rows.append(
            {
                "train_fraction": fraction,
                "train_items": count,
                "frame_f1": float(np.mean(frame_values)),
                "transition_f1": float(np.mean(edge_values)),
                "boundary_f1": float(np.mean(boundary_values)),
                "mean_logic": float(np.mean(logic_values)),
            }
        )
    _write_csv(
        RESULTS / "learning_curve.csv",
        rows,
        ["train_fraction", "train_items", "frame_f1", "transition_f1", "boundary_f1", "mean_logic"],
    )
    with (RESULTS / "table_learning.tex").open("w") as handle:
        handle.write("\\begin{tabular}{rrrrr}\\toprule\n")
        handle.write("Train & Edge F1 & Boundary F1 & Logic & Items \\\\\\midrule\n")
        for row in rows:
            handle.write(
                f"{int(100 * row['train_fraction'])}\\% & "
                + _latex_float(row["transition_f1"])
                + " & "
                + _latex_float(row["boundary_f1"])
                + " & "
                + _latex_float(row["mean_logic"])
                + f" & {row['train_items']} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    return rows


def _write_matching_policy_outputs(prediction_records: list[dict], config: DatasetConfig) -> list[dict]:
    logic = LogicConfig()
    detail_rows: list[dict] = []
    for record in prediction_records:
        greedy_boundary = boundary_metrics(record["reference"], record["prediction"], config, logic, matcher="greedy")
        optimal_boundary = boundary_metrics(record["reference"], record["prediction"], config, logic, matcher="optimal")
        greedy_logic = logic_scores(record["reference"], record["prediction"], config, logic, matcher="greedy")
        optimal_logic = logic_scores(record["reference"], record["prediction"], config, logic, matcher="optimal")
        detail_rows.append(
            {
                "item": record["item"],
                "condition": record["condition"],
                "detector": record["detector"],
                "greedy_boundary_f1": greedy_boundary["boundary_f1"],
                "optimal_boundary_f1": optimal_boundary["boundary_f1"],
                "boundary_shift": optimal_boundary["boundary_f1"] - greedy_boundary["boundary_f1"],
                "greedy_logic": greedy_logic["mean_logic"],
                "optimal_logic": optimal_logic["mean_logic"],
                "logic_shift": optimal_logic["mean_logic"] - greedy_logic["mean_logic"],
                "fragmentation_shift": optimal_logic["fragmentation_guard"] - greedy_logic["fragmentation_guard"],
                "duration_shift": optimal_logic["duration_guard"] - greedy_logic["duration_guard"],
            }
        )
    _write_csv(
        RESULTS / "matching_policy_benchmark.csv",
        detail_rows,
        [
            "item",
            "condition",
            "detector",
            "greedy_boundary_f1",
            "optimal_boundary_f1",
            "boundary_shift",
            "greedy_logic",
            "optimal_logic",
            "logic_shift",
            "fragmentation_shift",
            "duration_shift",
        ],
    )
    summary_rows = []
    for detector in DETECTOR_ORDER:
        subset = [row for row in detail_rows if row["detector"] == detector]
        changed = [
            row
            for row in subset
            if abs(float(row["boundary_shift"])) > 1e-12
            or abs(float(row["logic_shift"])) > 1e-12
            or abs(float(row["fragmentation_shift"])) > 1e-12
            or abs(float(row["duration_shift"])) > 1e-12
        ]
        summary_rows.append(
            {
                "detector": detector,
                "changed_fraction": float(len(changed) / max(1, len(subset))),
                "greedy_boundary_f1": float(np.mean([float(row["greedy_boundary_f1"]) for row in subset])),
                "optimal_boundary_f1": float(np.mean([float(row["optimal_boundary_f1"]) for row in subset])),
                "mean_boundary_shift": float(np.mean([float(row["boundary_shift"]) for row in subset])),
                "mean_logic_shift": float(np.mean([float(row["logic_shift"]) for row in subset])),
                "max_abs_logic_shift": float(np.max(np.abs([float(row["logic_shift"]) for row in subset]))),
            }
        )
    _write_csv(
        RESULTS / "matching_policy_benchmark_summary.csv",
        summary_rows,
        [
            "detector",
            "changed_fraction",
            "greedy_boundary_f1",
            "optimal_boundary_f1",
            "mean_boundary_shift",
            "mean_logic_shift",
            "max_abs_logic_shift",
        ],
    )
    with (RESULTS / "table_matching_policy_benchmark.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrr}\\toprule\n")
        handle.write("Detector & Changed & Greedy BF1 & Optimal BF1 & Mean $\\Delta$ logic & Max $|\\Delta|$ \\\\\\midrule\n")
        for row in summary_rows:
            handle.write(
                row["detector"].replace("_", "\\_")
                + f" & {row['changed_fraction']:.3f} & {row['greedy_boundary_f1']:.3f} & {row['optimal_boundary_f1']:.3f} & {row['mean_logic_shift']:.3f} & {row['max_abs_logic_shift']:.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    return summary_rows


def _plot_figures(
    summary_rows: list[dict],
    logic_rows: list[dict],
    tolerance_rows: list[dict],
    learning_rows: list[dict],
    multiclass_rows: list[dict],
) -> None:
    frame = []
    edge = []
    boundary = []
    logic = []
    for detector in DETECTOR_ORDER:
        subset = [row for row in summary_rows if row["detector"] == detector]
        frame.append(np.mean([float(row["frame_f1"]) for row in subset]))
        edge.append(np.mean([float(row["transition_f1"]) for row in subset]))
        boundary.append(np.mean([float(row["boundary_f1"]) for row in subset]))
        logic.append(np.mean([float(row["mean_logic"]) for row in subset]))
    x = np.arange(len(DETECTOR_ORDER))
    plt.figure(figsize=(7.2, 3.1))
    plt.bar(x - 0.3, frame, width=0.2, label="frame")
    plt.bar(x - 0.1, edge, width=0.2, label="edge")
    plt.bar(x + 0.1, boundary, width=0.2, label="boundary")
    plt.bar(x + 0.3, logic, width=0.2, label="logic")
    plt.xticks(x, DETECTOR_LABELS)
    ax = plt.gca()
    _style_score_axis(ax, "score")
    _place_legend(ax, 4)
    _save_figure("benchmark_f1")

    condition_x = np.arange(len(CONDITIONS))
    plt.figure(figsize=(7.4, 3.3))
    for detector, label in zip(DETECTOR_ORDER, DETECTOR_LABELS):
        y = []
        for condition in CONDITIONS:
            subset = [row for row in summary_rows if row["detector"] == detector and row["condition"] == condition]
            y.append(np.mean([float(row["boundary_f1"]) for row in subset]))
        plt.plot(condition_x, y, marker="o", linewidth=1.6, label=label)
    plt.xticks(condition_x, [c.replace("_", "\n") for c in CONDITIONS])
    ax = plt.gca()
    _style_score_axis(ax, "boundary F1")
    _place_legend(ax, 6)
    _save_figure("condition_boundary")

    props = [
        "onset_guard",
        "offset_guard",
        "missing_guard",
        "spurious_guard",
        "silence_guard",
        "duration_guard",
        "fragmentation_guard",
    ]
    plt.figure(figsize=(7.2, 3.3))
    for detector, label in zip(DETECTOR_ORDER, DETECTOR_LABELS):
        y = []
        for prop in props:
            subset = [row for row in logic_rows if row["detector"] == detector and row["property"] == prop]
            y.append(np.mean([float(row["satisfaction"]) for row in subset]))
        plt.plot(np.arange(len(props)), y, marker="o", linewidth=1.6, label=label)
    plt.xticks(np.arange(len(props)), [p.replace("_guard", "").replace("_", "\n") for p in props])
    ax = plt.gca()
    _style_score_axis(ax, "satisfaction")
    _place_legend(ax, 6)
    _save_figure("logic_profile")

    plt.figure(figsize=(7.0, 3.1))
    for detector, label in zip(DETECTOR_ORDER, DETECTOR_LABELS):
        subset = [row for row in tolerance_rows if row["detector"] == detector]
        subset = sorted(subset, key=lambda row: row["tolerance_s"])
        plt.plot(
            [1000 * float(row["tolerance_s"]) for row in subset],
            [float(row["mean_logic"]) for row in subset],
            marker="o",
            linewidth=1.6,
            label=label,
        )
    plt.xlabel("tolerance in ms")
    ax = plt.gca()
    _style_score_axis(ax, "mean logic")
    _place_legend(ax, 6)
    _save_figure("tolerance_sweep")

    plt.figure(figsize=(6.0, 3.0))
    x = [100 * float(row["train_fraction"]) for row in learning_rows]
    plt.plot(x, [float(row["transition_f1"]) for row in learning_rows], marker="o", label="edge")
    plt.plot(x, [float(row["boundary_f1"]) for row in learning_rows], marker="o", label="boundary")
    plt.plot(x, [float(row["mean_logic"]) for row in learning_rows], marker="o", label="logic")
    plt.xlabel("clean training subset")
    ax = plt.gca()
    _style_score_axis(ax, "score")
    _place_legend(ax, 3)
    _save_figure("learning_curve")

    condition_x = np.arange(len(CONDITIONS))
    rows_by_condition = {row["condition"]: row for row in multiclass_rows}
    plt.figure(figsize=(7.0, 3.1))
    plt.plot(condition_x, [float(rows_by_condition[c]["frame_f1"]) for c in CONDITIONS], marker="o", label="frame")
    plt.plot(condition_x, [float(rows_by_condition[c]["transition_f1"]) for c in CONDITIONS], marker="o", label="edge")
    plt.plot(condition_x, [float(rows_by_condition[c]["boundary_f1"]) for c in CONDITIONS], marker="o", label="boundary")
    plt.plot(condition_x, [float(rows_by_condition[c]["mean_logic"]) for c in CONDITIONS], marker="o", label="logic")
    plt.xticks(condition_x, [c.replace("_", "\n") for c in CONDITIONS])
    ax = plt.gca()
    _style_score_axis(ax, "macro score")
    _place_legend(ax, 4)
    _save_figure("multiclass_contract")


def _build_augmented_training_set(
    train: list[dict],
    train_features: list[np.ndarray],
    train_labels: list[np.ndarray],
    config: DatasetConfig,
) -> tuple[list[np.ndarray], list[np.ndarray]]:
    features = list(train_features)
    labels = list(train_labels)
    for idx, item in enumerate(train):
        condition_pair = (
            AUGMENT_CONDITIONS[idx % len(AUGMENT_CONDITIONS)],
            AUGMENT_CONDITIONS[(idx * 3 + 2) % len(AUGMENT_CONDITIONS)],
        )
        for condition_idx, condition in enumerate(condition_pair):
            rng = np.random.default_rng(config.seed + 300_000 + idx * 97 + condition_idx)
            audio = apply_condition(rng, item["audio"], condition, config, severity=config.train_augmentation_severity)
            features.append(frame_features(audio, config))
            labels.append(train_labels[idx])
    return features, labels


def main() -> None:
    start_time = time.perf_counter()
    RESULTS.mkdir(exist_ok=True)
    FIGURES.mkdir(exist_ok=True)
    config = DatasetConfig()
    logic = LogicConfig()
    train, test = build_dataset(config)
    train_features = [frame_features(item["audio"], config) for item in train]
    train_labels = [item["labels"] for item in train]
    test_features = [frame_features(item["audio"], config) for item in test]
    scaler, detectors = fit_detectors(train_features, train_labels)
    train_class_labels = [item["class_labels"] for item in train]
    augmented_features, augmented_labels = _build_augmented_training_set(train, train_features, train_labels, config)
    contract_scaler = FeatureScaler().fit(augmented_features)
    contract_train = [contract_scaler.transform(x) for x in augmented_features]
    contract_detector = BoundaryAwareContractDetector(
        seed=config.seed + 564,
        use_edge_loss=True,
        use_smooth_loss=True,
        calibrate_decode=True,
        calibration_objective="transition",
    ).fit(contract_train, augmented_labels)
    class_augmented_features, class_augmented_labels = _build_augmented_training_set(train, train_features, train_class_labels, config)
    class_contract_scaler = FeatureScaler().fit(class_augmented_features)
    class_contract_train = [class_contract_scaler.transform(x) for x in class_augmented_features]
    class_contract_detector = BoundaryAwareContractDetector(
        seed=config.seed + 619,
        use_edge_loss=True,
        use_smooth_loss=True,
        calibrate_decode=True,
        calibration_objective="stable",
    ).fit(class_contract_train, class_augmented_labels)
    pipelines: dict[str, DetectorPipeline] = {
        name: DetectorPipeline(scaler, detector) for name, detector in detectors.items()
    }
    pipelines["contract_tcn_aug"] = DetectorPipeline(contract_scaler, contract_detector)
    class_pipeline = DetectorPipeline(class_contract_scaler, class_contract_detector)
    summary_rows: list[dict] = []
    detail_rows: list[dict] = []
    logic_rows: list[dict] = []
    soft_rows: list[dict] = []
    multiclass_rows: list[dict] = []
    multiclass_logic_rows: list[dict] = []
    multiclass_soft_rows: list[dict] = []
    prediction_records: list[dict] = []
    for item, raw_features in zip(test, test_features):
        ref = item["labels"]
        for detector_name in DETECTOR_ORDER:
            pred = pipelines[detector_name].predict(raw_features)
            prediction_records.append(
                {
                    "item": item["id"],
                    "condition": item["condition"],
                    "detector": detector_name,
                    "reference": ref,
                    "prediction": pred,
                }
            )
            b = boundary_metrics(ref, pred, config, logic)
            l = logic_scores(ref, pred, config, logic)
            s = soft_boundary_metrics(ref, pred, config, logic)
            row = {
                "item": item["id"],
                "condition": item["condition"],
                "detector": detector_name,
                "frame_f1": frame_f1(ref, pred),
                "transition_f1": transition_f1(ref, pred, config),
                "boundary_f1": b["boundary_f1"],
                "boundary_precision": b["boundary_precision"],
                "boundary_recall": b["boundary_recall"],
                "onset_mae_ms": b["onset_mae_ms"],
                "offset_mae_ms": b["offset_mae_ms"],
                "mean_logic": l["mean_logic"],
            }
            detail_rows.append(row)
            soft_rows.append({"item": item["id"], "condition": item["condition"], "detector": detector_name, **s})
            for prop, value in l.items():
                logic_rows.append(
                    {
                        "item": item["id"],
                        "condition": item["condition"],
                        "detector": detector_name,
                        "property": prop,
                        "satisfaction": value,
                    }
                )
        class_pred = class_pipeline.predict_classes(raw_features)
        class_ref = item["class_labels"]
        mc_b = multiclass_boundary_metrics(class_ref, class_pred, config, logic)
        mc_l = multiclass_logic_scores(class_ref, class_pred, config, logic)
        mc_s = multiclass_soft_boundary_metrics(class_ref, class_pred, config, logic)
        multiclass_rows.append(
            {
                "item": item["id"],
                "condition": item["condition"],
                "detector": "contract_tcn_aug",
                "frame_f1": multiclass_frame_f1(class_ref, class_pred),
                "transition_f1": multiclass_transition_f1(class_ref, class_pred, config),
                "boundary_f1": mc_b["boundary_f1"],
                "boundary_precision": mc_b["boundary_precision"],
                "boundary_recall": mc_b["boundary_recall"],
                "onset_mae_ms": mc_b["onset_mae_ms"],
                "offset_mae_ms": mc_b["offset_mae_ms"],
                "mean_logic": mc_l["mean_logic"],
            }
        )
        multiclass_soft_rows.append(
            {
                "item": item["id"],
                "condition": item["condition"],
                "detector": "contract_tcn_aug",
                **mc_s,
            }
        )
        for prop, value in mc_l.items():
            multiclass_logic_rows.append(
                {
                    "item": item["id"],
                    "condition": item["condition"],
                    "detector": "contract_tcn_aug",
                    "property": prop,
                    "satisfaction": value,
                }
            )
    grouped: dict[tuple[str, str], list[dict]] = defaultdict(list)
    for row in detail_rows:
        grouped[(row["detector"], row["condition"])].append(row)
    for (detector, condition), rows in sorted(grouped.items()):
        mean = _mean_rows(
            rows,
            [
                "frame_f1",
                "transition_f1",
                "boundary_f1",
                "boundary_precision",
                "boundary_recall",
                "onset_mae_ms",
                "offset_mae_ms",
                "mean_logic",
            ],
        )
        summary_rows.append({"detector": detector, "condition": condition, **mean})
    _write_csv(
        RESULTS / "benchmark_details.csv",
        detail_rows,
        [
            "item",
            "condition",
            "detector",
            "frame_f1",
            "transition_f1",
            "boundary_f1",
            "boundary_precision",
            "boundary_recall",
            "onset_mae_ms",
            "offset_mae_ms",
            "mean_logic",
        ],
    )
    _write_csv(
        RESULTS / "benchmark_summary.csv",
        summary_rows,
        [
            "detector",
            "condition",
            "frame_f1",
            "transition_f1",
            "boundary_f1",
            "boundary_precision",
            "boundary_recall",
            "onset_mae_ms",
            "offset_mae_ms",
            "mean_logic",
        ],
    )
    _write_csv(RESULTS / "logic_summary.csv", logic_rows, ["item", "condition", "detector", "property", "satisfaction"])
    _write_csv(
        RESULTS / "soft_summary.csv",
        soft_rows,
        ["item", "condition", "detector", "soft_onset", "soft_offset", "soft_boundary"],
    )
    _write_csv(
        RESULTS / "multiclass_summary.csv",
        multiclass_rows,
        [
            "item",
            "condition",
            "detector",
            "frame_f1",
            "transition_f1",
            "boundary_f1",
            "boundary_precision",
            "boundary_recall",
            "onset_mae_ms",
            "offset_mae_ms",
            "mean_logic",
        ],
    )
    _write_csv(
        RESULTS / "multiclass_logic_summary.csv",
        multiclass_logic_rows,
        ["item", "condition", "detector", "property", "satisfaction"],
    )
    _write_csv(
        RESULTS / "multiclass_soft_summary.csv",
        multiclass_soft_rows,
        ["item", "condition", "detector", "soft_onset", "soft_offset", "soft_boundary"],
    )
    _write_tables(summary_rows, logic_rows)
    _write_multiclass_outputs(
        [
            {"condition": condition, **_mean_rows([row for row in multiclass_rows if row["condition"] == condition], ["frame_f1", "transition_f1", "boundary_f1", "mean_logic"])}
            for condition in CONDITIONS
        ],
        multiclass_logic_rows,
    )
    _write_soft_outputs(soft_rows, multiclass_soft_rows)
    _write_standard_metric_outputs(prediction_records, detail_rows, config)
    _write_matching_policy_outputs(prediction_records, config)
    write_observed_matching_probe()
    tolerance_rows = _write_tolerance_outputs(prediction_records, config)
    learning_rows = _write_learning_curve(train_features, train_labels, test_features, test, config)
    multiclass_condition_rows = [
        {"condition": condition, **_mean_rows([row for row in multiclass_rows if row["condition"] == condition], ["frame_f1", "transition_f1", "boundary_f1", "mean_logic"])}
        for condition in CONDITIONS
    ]
    _plot_figures(summary_rows, logic_rows, tolerance_rows, learning_rows, multiclass_condition_rows)
    manifest = {
        "sample_rate": config.sample_rate,
        "duration_s": config.duration_s,
        "frame_s": config.frame_s,
        "train_items": config.train_items,
        "augmented_train_items": len(augmented_features),
        "class_augmented_train_items": len(class_augmented_features),
        "test_items": config.test_items,
        "seed": config.seed,
        "conditions": list(CONDITIONS),
        "augmentation_conditions": list(AUGMENT_CONDITIONS),
        "classes": ["speech", "tone", "burst"],
        "speech_source": train[0].get("speech_source", "unknown") if train else "unknown",
        "librispeech_root": "data/external/LibriSpeech/dev-clean-2",
        "librispeech_required_for_reported_run": config.use_librispeech,
        "test_severity": config.test_severity,
        "train_augmentation_severity": config.train_augmentation_severity,
        "contract_decode_objective": "transition",
        "class_contract_decode_objective": "stable",
        "soft_scale_s": logic.soft_scale_s,
        "tolerance_sweep": [0.02, 0.04, 0.08, 0.12, 0.16],
        "learning_fractions": [0.15, 0.35, 0.65, 1.0],
    }
    (RESULTS / "manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
    elapsed = time.perf_counter() - start_time
    (RESULTS / "controlled_runtime.txt").write_text(f"real {elapsed:.2f}\n")


if __name__ == "__main__":
    main()


==> anc/benchmark/selection_audit.py <==
from __future__ import annotations

import csv
from collections import defaultdict
from pathlib import Path


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"


def _read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="") as handle:
        return list(csv.DictReader(handle))


def _write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        for row in rows:
            writer.writerow(row)


def _mean(values: list[float]) -> float:
    if not values:
        raise ValueError("cannot average an empty list")
    return sum(values) / len(values)


def _latex_name(value: str) -> str:
    return value.replace("_", "\\_")


def _float(value: float) -> str:
    return f"{value:.3f}"


def _detector_overall() -> dict[str, dict[str, float]]:
    grouped: dict[str, dict[str, list[float]]] = defaultdict(lambda: defaultdict(list))
    for row in _read_rows(RESULTS / "benchmark_summary.csv"):
        detector = row["detector"]
        for key in ("frame_f1", "transition_f1", "boundary_f1", "mean_logic"):
            grouped[detector][key].append(float(row[key]))
    return {
        detector: {key: _mean(values) for key, values in metrics.items()}
        for detector, metrics in grouped.items()
    }


def contract_coordinate_selection() -> list[dict[str, object]]:
    overall = _detector_overall()
    values: dict[str, dict[str, list[float]]] = defaultdict(lambda: defaultdict(list))
    for row in _read_rows(RESULTS / "logic_summary.csv"):
        prop = row["property"]
        if prop == "mean_logic":
            continue
        values[prop][row["detector"]].append(float(row["satisfaction"]))
    rows: list[dict[str, object]] = []
    for prop in sorted(values):
        detector_scores = {
            detector: _mean(scores)
            for detector, scores in values[prop].items()
        }
        selected = max(detector_scores, key=detector_scores.__getitem__)
        rows.append(
            {
                "coordinate": prop,
                "selected_detector": selected,
                "coordinate_score": detector_scores[selected],
                "selected_boundary_f1": overall[selected]["boundary_f1"],
                "selected_mean_logic": overall[selected]["mean_logic"],
            }
        )
    _write_csv(
        RESULTS / "contract_coordinate_selection.csv",
        rows,
        [
            "coordinate",
            "selected_detector",
            "coordinate_score",
            "selected_boundary_f1",
            "selected_mean_logic",
        ],
    )
    with (RESULTS / "table_contract_selection.tex").open("w") as handle:
        handle.write("\\begin{tabular}{llrr}\\toprule\n")
        handle.write("Coordinate & Selected detector & Score & Boundary F1 \\\\\\midrule\n")
        for row in rows:
            handle.write(
                _latex_name(str(row["coordinate"]))
                + " & "
                + _latex_name(str(row["selected_detector"]))
                + " & "
                + _float(float(row["coordinate_score"]))
                + " & "
                + _float(float(row["selected_boundary_f1"]))
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    return rows


def real_union_class_gap() -> list[dict[str, object]]:
    union_rows = _read_rows(RESULTS / "maestro_real_summary.csv")
    class_rows = _read_rows(RESULTS / "maestro_real_class_summary.csv")
    if not union_rows or not class_rows:
        return []
    union = next((row for row in union_rows if row["detector"] == "contract_tcn_real"), union_rows[-1])
    typed = class_rows[0]
    pairs = [
        ("frame_f1", "class_frame_f1", "Frame F1"),
        ("boundary_f1", "class_boundary_f1", "Boundary F1"),
        ("mean_logic", "class_mean_logic", "Logic"),
    ]
    rows = []
    for union_key, class_key, label in pairs:
        union_value = float(union[union_key])
        class_value = float(typed[class_key])
        rows.append(
            {
                "metric": label,
                "union": union_value,
                "class_indexed": class_value,
                "gap": union_value - class_value,
            }
        )
    _write_csv(RESULTS / "real_union_class_gap.csv", rows, ["metric", "union", "class_indexed", "gap"])
    with (RESULTS / "table_real_union_class_gap.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrr}\\toprule\n")
        handle.write("Metric & Union & Class indexed & Gap \\\\\\midrule\n")
        for row in rows:
            handle.write(
                str(row["metric"])
                + " & "
                + _float(float(row["union"]))
                + " & "
                + _float(float(row["class_indexed"]))
                + " & "
                + _float(float(row["gap"]))
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    return rows


def main() -> None:
    contract_coordinate_selection()
    real_union_class_gap()


if __name__ == "__main__":
    main()


==> anc/benchmark/sota_zoo.py <==
from __future__ import annotations

import argparse
import csv
import gc
import hashlib
import importlib.util
import json
import sys
from dataclasses import dataclass, replace
from pathlib import Path
from typing import Callable

import matplotlib.pyplot as plt
import numpy as np
import requests
import torch
from huggingface_hub import hf_hub_download
from scipy.signal import resample_poly

from baselines import BoundaryAwareContractDetector
from features import FeatureScaler
from synthetic_audio import CONDITIONS, DatasetConfig, build_dataset
from trace_logic import (
    LogicConfig,
    boundary_metrics,
    frame_f1,
    logic_scores,
    soft_boundary_metrics,
    transition_f1,
)


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
FIGURES = ROOT / "figures"
CACHE = ROOT / "data" / "cache" / "sota_zoo"
EXTERNAL = ROOT / "data" / "external"
HF_CACHE = EXTERNAL / "hf"
BEATS_CODE = EXTERNAL / "beats_code"
FIGURE_DPI = 240


@dataclass(frozen=True)
class SotaSpec:
    name: str
    family: str
    model_id: str
    extractor: str
    sample_rate: int
    projection_dim: int = 64

    @property
    def model_url(self) -> str:
        return f"https://huggingface.co/{self.model_id}"


SOTA_SPECS: dict[str, SotaSpec] = {
    "wav2vec2_base": SotaSpec(
        name="wav2vec2_base",
        family="wav2vec2",
        model_id="facebook/wav2vec2-base-960h",
        extractor="wav2vec2",
        sample_rate=16000,
    ),
    "wav2vec2_conformer": SotaSpec(
        name="wav2vec2_conformer",
        family="conformer",
        model_id="facebook/wav2vec2-conformer-rel-pos-large-960h-ft",
        extractor="wav2vec2",
        sample_rate=16000,
    ),
    "ast_audioset": SotaSpec(
        name="ast_audioset",
        family="ast",
        model_id="MIT/ast-finetuned-audioset-10-10-0.4593",
        extractor="ast",
        sample_rate=16000,
    ),
    "htsat_clap": SotaSpec(
        name="htsat_clap",
        family="hts_at",
        model_id="laion/clap-htsat-fused",
        extractor="clap_htsat",
        sample_rate=48000,
    ),
    "beats_as2m": SotaSpec(
        name="beats_as2m",
        family="beats",
        model_id="WeiChihChen/BEATs_iter3_plus_AS2M_finetuned_on_AS2M_cpt2",
        extractor="beats",
        sample_rate=16000,
    ),
}


def _write_csv(path: Path, rows: list[dict], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        for row in rows:
            writer.writerow(row)


def _latex_float(value: float, digits: int = 3) -> str:
    return f"{value:.{digits}f}"


def _resample(audio: np.ndarray, source_rate: int, target_rate: int) -> np.ndarray:
    if source_rate == target_rate:
        return audio.astype(np.float32, copy=False)
    divisor = int(np.gcd(source_rate, target_rate))
    out = resample_poly(audio, target_rate // divisor, source_rate // divisor)
    return out.astype(np.float32, copy=False)


def _normalize_audio(audio: np.ndarray) -> np.ndarray:
    audio = audio.astype(np.float32, copy=False)
    audio = audio - float(np.mean(audio))
    scale = float(np.max(np.abs(audio)))
    if scale > 1e-6:
        audio = audio / scale
    return audio


def _cache_key(spec: SotaSpec, item: dict, frames: int) -> str:
    raw = f"{spec.name}|{spec.model_id}|{item['id']}|{item.get('condition', 'train')}|{frames}|{spec.projection_dim}"
    return hashlib.sha256(raw.encode("utf-8")).hexdigest()[:24]


def _projection(name: str, hidden_dim: int, out_dim: int) -> np.ndarray:
    seed = int(hashlib.sha256(name.encode("utf-8")).hexdigest()[:8], 16)
    rng = np.random.default_rng(seed)
    return (rng.normal(size=(hidden_dim, out_dim)) / np.sqrt(hidden_dim)).astype(np.float32)


def _project_and_align(sequence: np.ndarray, spec: SotaSpec, target_frames: int) -> np.ndarray:
    if sequence.ndim == 1:
        sequence = sequence[:, None]
    sequence = np.asarray(sequence, dtype=np.float32)
    if sequence.shape[0] == 0:
        return np.zeros((target_frames, spec.projection_dim), dtype=np.float32)
    projected = sequence @ _projection(spec.name, sequence.shape[1], spec.projection_dim)
    if projected.shape[0] == target_frames:
        return projected.astype(np.float32, copy=False)
    if projected.shape[0] == 1:
        return np.repeat(projected, target_frames, axis=0).astype(np.float32, copy=False)
    source = np.linspace(0.0, 1.0, projected.shape[0], dtype=np.float32)
    target = np.linspace(0.0, 1.0, target_frames, dtype=np.float32)
    aligned = np.empty((target_frames, projected.shape[1]), dtype=np.float32)
    for dim in range(projected.shape[1]):
        aligned[:, dim] = np.interp(target, source, projected[:, dim])
    return aligned


def _device() -> torch.device:
    if hasattr(torch.backends, "mps") and torch.backends.mps.is_available():
        return torch.device("mps")
    return torch.device("cpu")


class HuggingFaceSequenceExtractor:
    def __init__(self, spec: SotaSpec) -> None:
        from transformers import AutoFeatureExtractor, AutoModel, AutoProcessor

        self.spec = spec
        self.device = _device()
        self.processor = None
        self.feature_extractor = None
        if spec.extractor == "clap_htsat":
            self.processor = AutoProcessor.from_pretrained(spec.model_id, cache_dir=str(HF_CACHE))
        else:
            self.feature_extractor = AutoFeatureExtractor.from_pretrained(spec.model_id, cache_dir=str(HF_CACHE))
        self.model = AutoModel.from_pretrained(spec.model_id, cache_dir=str(HF_CACHE)).eval().to(self.device)

    def close(self) -> None:
        self.model.cpu()
        del self.model
        gc.collect()
        if self.device.type == "mps":
            torch.mps.empty_cache()

    def __call__(self, audio: np.ndarray, config: DatasetConfig, target_frames: int) -> np.ndarray:
        resampled = _normalize_audio(_resample(audio, config.sample_rate, self.spec.sample_rate))
        with torch.no_grad():
            if self.spec.extractor == "ast":
                inputs = self.feature_extractor(resampled, sampling_rate=self.spec.sample_rate, return_tensors="pt")
                inputs = {key: value.to(self.device) for key, value in inputs.items()}
                output = self.model(**inputs, return_dict=True)
                hidden = output.last_hidden_state[0].detach().cpu().numpy()
                sequence = self._ast_sequence(hidden)
            elif self.spec.extractor == "clap_htsat":
                inputs = self.processor(audio=resampled, sampling_rate=self.spec.sample_rate, return_tensors="pt")
                inputs = {key: value.to(self.device) for key, value in inputs.items()}
                output = self.model.audio_model(**inputs, return_dict=True)
                hidden = output.last_hidden_state.detach().cpu().numpy()[0]
                sequence = hidden.mean(axis=1).T
            else:
                inputs = self.feature_extractor(resampled, sampling_rate=self.spec.sample_rate, return_tensors="pt")
                inputs = {key: value.to(self.device) for key, value in inputs.items()}
                output = self.model(**inputs, return_dict=True)
                sequence = output.last_hidden_state[0].detach().cpu().numpy()
        return _project_and_align(sequence, self.spec, target_frames)

    def _ast_sequence(self, hidden: np.ndarray) -> np.ndarray:
        cfg = self.model.config
        freq_bins = int((cfg.num_mel_bins - cfg.patch_size) / cfg.frequency_stride) + 1
        tokens = hidden[2:] if (hidden.shape[0] - 2) % freq_bins == 0 else hidden[1:]
        usable = (tokens.shape[0] // freq_bins) * freq_bins
        tokens = tokens[:usable]
        if usable == 0:
            return hidden.mean(axis=0, keepdims=True)
        time_bins = usable // freq_bins
        return tokens.reshape(time_bins, freq_bins, hidden.shape[1]).mean(axis=1)


class BeatsSequenceExtractor:
    code_files = ("BEATs.py", "backbone.py", "modules.py")
    code_base = "https://raw.githubusercontent.com/microsoft/unilm/master/beats/"
    checkpoint_file = "BEATs_iter3_plus_AS2M_finetuned_on_AS2M_cpt2.pt"

    def __init__(self, spec: SotaSpec) -> None:
        self.spec = spec
        self.device = _device()
        self._prepare_code()
        if str(BEATS_CODE.resolve()) not in sys.path:
            sys.path.insert(0, str(BEATS_CODE.resolve()))
        from BEATs import BEATs, BEATsConfig

        checkpoint_path = hf_hub_download(
            spec.model_id,
            self.checkpoint_file,
            cache_dir=str(HF_CACHE),
        )
        checkpoint = torch.load(checkpoint_path, map_location="cpu")
        self.model = BEATs(BEATsConfig(checkpoint["cfg"]))
        self.model.load_state_dict(checkpoint["model"], strict=True)
        self.model.eval().to(self.device)

    def close(self) -> None:
        self.model.cpu()
        del self.model
        gc.collect()
        if self.device.type == "mps":
            torch.mps.empty_cache()

    def _prepare_code(self) -> None:
        BEATS_CODE.mkdir(parents=True, exist_ok=True)
        for filename in self.code_files:
            path = BEATS_CODE / filename
            if path.exists():
                continue
            response = requests.get(self.code_base + filename, timeout=30)
            response.raise_for_status()
            path.write_text(response.text)

    def __call__(self, audio: np.ndarray, config: DatasetConfig, target_frames: int) -> np.ndarray:
        resampled = _normalize_audio(_resample(audio, config.sample_rate, self.spec.sample_rate))
        source = torch.tensor(resampled[None, :], dtype=torch.float32)
        with torch.no_grad():
            fbank = self.model.preprocess(source).to(self.device)
            features = self.model.patch_embedding(fbank.unsqueeze(1))
            features = features.reshape(features.shape[0], features.shape[1], -1).transpose(1, 2)
            features = self.model.layer_norm(features)
            if self.model.post_extract_proj is not None:
                features = self.model.post_extract_proj(features)
            x = self.model.dropout_input(features)
            sequence, _ = self.model.encoder(x, padding_mask=None)
        return _project_and_align(sequence[0].detach().cpu().numpy(), self.spec, target_frames)


def _make_extractor(spec: SotaSpec) -> Callable[[np.ndarray, DatasetConfig, int], np.ndarray]:
    if spec.extractor == "beats":
        if importlib.util.find_spec("torchaudio") is None:
            raise RuntimeError("BEATs requires torchaudio because the official front end uses Kaldi fbank features")
        return BeatsSequenceExtractor(spec)
    return HuggingFaceSequenceExtractor(spec)


def _extract_features(
    spec: SotaSpec,
    items: list[dict],
    config: DatasetConfig,
    target_frames: int,
) -> list[np.ndarray]:
    CACHE.mkdir(parents=True, exist_ok=True)
    extractor = _make_extractor(spec)
    features: list[np.ndarray] = []
    try:
        for item in items:
            path = CACHE / f"{_cache_key(spec, item, target_frames)}.npy"
            if path.exists():
                features.append(np.load(path))
                continue
            x = extractor(item["audio"], config, target_frames)
            np.save(path, x.astype(np.float32, copy=False))
            features.append(x)
    finally:
        close = getattr(extractor, "close", None)
        if close is not None:
            close()
    return features


def _select_train(train: list[dict], limit: int | None, seed: int) -> list[dict]:
    if limit is None or limit >= len(train):
        return train
    rng = np.random.default_rng(seed + 701)
    indices = sorted(rng.choice(len(train), size=limit, replace=False).tolist())
    return [train[i] for i in indices]


def _select_test(test: list[dict], limit: int | None) -> list[dict]:
    if limit is None or limit >= len(test):
        return test
    per_condition = max(1, limit // len(CONDITIONS))
    selected: list[dict] = []
    for condition in CONDITIONS:
        subset = [item for item in test if item["condition"] == condition]
        selected.extend(subset[:per_condition])
    return selected[:limit]


def _summarize(rows: list[dict], condition: str) -> dict:
    subset = rows if condition == "all" else [row for row in rows if row["condition"] == condition]
    keys = ["frame_f1", "transition_f1", "boundary_f1", "onset_mae_ms", "mean_logic", "soft_boundary"]
    return {key: float(np.mean([float(row[key]) for row in subset])) for key in keys}


def _write_outputs(overall_rows: list[dict], condition_rows: list[dict], manifest: dict) -> None:
    _write_csv(
        RESULTS / "sota_zoo_summary.csv",
        overall_rows,
        [
            "model",
            "family",
            "model_id",
            "train_items",
            "test_items",
            "frame_f1",
            "transition_f1",
            "boundary_f1",
            "onset_mae_ms",
            "mean_logic",
            "soft_boundary",
        ],
    )
    _write_csv(
        RESULTS / "sota_zoo_conditions.csv",
        condition_rows,
        [
            "model",
            "family",
            "condition",
            "frame_f1",
            "transition_f1",
            "boundary_f1",
            "onset_mae_ms",
            "mean_logic",
            "soft_boundary",
        ],
    )
    with (RESULTS / "table_sota_zoo.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrr}\\toprule\n")
        handle.write("Frozen encoder & Frame F1 & Edge F1 & Boundary F1 & Logic & Soft boundary \\\\\\midrule\n")
        for row in overall_rows:
            handle.write(
                row["model"].replace("_", "\\_")
                + " & "
                + _latex_float(row["frame_f1"])
                + " & "
                + _latex_float(row["transition_f1"])
                + " & "
                + _latex_float(row["boundary_f1"])
                + " & "
                + _latex_float(row["mean_logic"])
                + " & "
                + _latex_float(row["soft_boundary"])
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    headings = [row["model"] for row in overall_rows]
    with (RESULTS / "table_sota_conditions.tex").open("w") as handle:
        handle.write("\\begin{tabular}{l" + "r" * len(headings) + "}\\toprule\n")
        handle.write("Condition & " + " & ".join(h.replace("_", "\\_") for h in headings) + " \\\\\\midrule\n")
        for condition in CONDITIONS:
            values = []
            for row in overall_rows:
                subset = [r for r in condition_rows if r["condition"] == condition and r["model"] == row["model"]]
                values.append(_latex_float(subset[0]["mean_logic"]))
            handle.write(condition.replace("_", "\\_") + " & " + " & ".join(values) + " \\\\\n")
        handle.write("\\bottomrule\\end{tabular}\n")
    x = np.arange(len(overall_rows))
    plt.figure(figsize=(7.2, 3.1))
    plt.bar(x - 0.24, [row["boundary_f1"] for row in overall_rows], width=0.24, label="boundary")
    plt.bar(x, [row["mean_logic"] for row in overall_rows], width=0.24, label="logic")
    plt.bar(x + 0.24, [row["soft_boundary"] for row in overall_rows], width=0.24, label="soft")
    plt.xticks(x, [row["model"].replace("_", "\n") for row in overall_rows], fontsize=8)
    ax = plt.gca()
    ax.set_ylim(0.0, 1.05)
    ax.axhline(1.0, color="0.75", linestyle=":", linewidth=0.9)
    ax.set_ylabel("score", fontsize=9)
    ax.tick_params(axis="y", labelsize=8)
    ax.legend(frameon=False, ncol=3, loc="upper center", bbox_to_anchor=(0.5, 1.23), fontsize=8)
    plt.tight_layout()
    plt.savefig(FIGURES / "sota_zoo_contract.pdf", bbox_inches="tight")
    plt.savefig(FIGURES / "sota_zoo_contract.png", dpi=FIGURE_DPI, bbox_inches="tight")
    plt.close()
    (RESULTS / "sota_zoo_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")


def run_zoo(model_names: list[str], train_limit: int | None, test_limit: int | None) -> None:
    RESULTS.mkdir(exist_ok=True)
    FIGURES.mkdir(exist_ok=True)
    base_config = DatasetConfig()
    config = replace(
        base_config,
        train_items=train_limit if train_limit is not None else base_config.train_items,
        test_items=test_limit if test_limit is not None else base_config.test_items,
    )
    logic = LogicConfig()
    train, test = build_dataset(config)
    train_items = _select_train(train, train_limit, config.seed)
    test_items = _select_test(test, test_limit)
    target_frames = train_items[0]["labels"].shape[0]
    overall_rows: list[dict] = []
    condition_rows: list[dict] = []
    detail_rows: list[dict] = []
    for model_name in model_names:
        spec = SOTA_SPECS[model_name]
        print(f"extracting {spec.name}", flush=True)
        train_features = _extract_features(spec, train_items, config, target_frames)
        test_features = _extract_features(spec, test_items, config, target_frames)
        scaler = FeatureScaler().fit(train_features)
        x_train = [scaler.transform(x) for x in train_features]
        labels = [item["labels"] for item in train_items]
        detector = BoundaryAwareContractDetector(seed=config.seed + len(overall_rows) * 17).fit(x_train, labels)
        rows: list[dict] = []
        for item, raw_features in zip(test_items, test_features):
            x = scaler.transform(raw_features)
            pred = detector.predict(x)
            ref = item["labels"]
            b = boundary_metrics(ref, pred, config, logic)
            l = logic_scores(ref, pred, config, logic)
            s = soft_boundary_metrics(ref, pred, config, logic)
            row = {
                "model": spec.name,
                "family": spec.family,
                "item": item["id"],
                "condition": item["condition"],
                "frame_f1": frame_f1(ref, pred),
                "transition_f1": transition_f1(ref, pred, config),
                "boundary_f1": b["boundary_f1"],
                "onset_mae_ms": b["onset_mae_ms"],
                "mean_logic": l["mean_logic"],
                "soft_boundary": s["soft_boundary"],
            }
            rows.append(row)
            detail_rows.append(row)
        summary = _summarize(rows, "all")
        overall_rows.append(
            {
                "model": spec.name,
                "family": spec.family,
                "model_id": spec.model_id,
                "train_items": len(train_items),
                "test_items": len(test_items),
                **summary,
            }
        )
        for condition in CONDITIONS:
            condition_rows.append(
                {
                    "model": spec.name,
                    "family": spec.family,
                    "condition": condition,
                    **_summarize(rows, condition),
                }
            )
    _write_csv(
        RESULTS / "sota_zoo_details.csv",
        detail_rows,
        [
            "model",
            "family",
            "item",
            "condition",
            "frame_f1",
            "transition_f1",
            "boundary_f1",
            "onset_mae_ms",
            "mean_logic",
            "soft_boundary",
        ],
    )
    manifest = {
        "models": [
            {
                **{key: getattr(SOTA_SPECS[name], key) for key in ("name", "family", "model_id", "sample_rate", "projection_dim")},
                "model_url": SOTA_SPECS[name].model_url,
            }
            for name in model_names
        ],
        "train_items": len(train_items),
        "test_items": len(test_items),
        "conditions": list(CONDITIONS),
        "speech_source": train[0].get("speech_source", "unknown") if train else "unknown",
        "feature_cache": "data/cache/sota_zoo",
        "model_cache": "data/external/hf",
        "beats_code_cache": "data/external/beats_code",
        "device": _device().type,
    }
    _write_outputs(overall_rows, condition_rows, manifest)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--models", nargs="+", default=list(SOTA_SPECS))
    parser.add_argument("--train-limit", type=int, default=128)
    parser.add_argument("--test-limit", type=int, default=70)
    args = parser.parse_args()
    unknown = [name for name in args.models if name not in SOTA_SPECS]
    if unknown:
        raise SystemExit(f"unknown SOTA models {unknown}")
    run_zoo(args.models, args.train_limit, args.test_limit)


if __name__ == "__main__":
    main()


==> anc/benchmark/standard_sed_metrics.py <==
from __future__ import annotations

from pathlib import Path

import numpy as np

from synthetic_audio import DatasetConfig
from trace_logic import mask_to_intervals


def binary_counts(reference: np.ndarray, prediction: np.ndarray) -> tuple[int, int, int]:
    ref = reference.astype(bool)
    pred = prediction.astype(bool)
    true_positive = int(np.logical_and(ref, pred).sum())
    false_positive = int(np.logical_and(~ref, pred).sum())
    false_negative = int(np.logical_and(ref, ~pred).sum())
    return true_positive, false_positive, false_negative


def f1_from_counts(true_positive: int, false_positive: int, false_negative: int) -> float:
    precision = true_positive / max(1, true_positive + false_positive)
    recall = true_positive / max(1, true_positive + false_negative)
    return float(2 * precision * recall / max(1e-9, precision + recall))


def segment_mask(mask: np.ndarray, config: DatasetConfig, segment_s: float = 1.0) -> np.ndarray:
    frames_per_segment = max(1, int(round(segment_s / config.frame_s)))
    values = []
    for start in range(0, len(mask), frames_per_segment):
        values.append(int(np.any(mask[start : start + frames_per_segment])))
    return np.asarray(values, dtype=np.int64)


def segment_f1(reference: np.ndarray, prediction: np.ndarray, config: DatasetConfig, segment_s: float = 1.0) -> float:
    ref = segment_mask(reference, config, segment_s)
    pred = segment_mask(prediction, config, segment_s)
    return f1_from_counts(*binary_counts(ref, pred))


def event_f1_with_collars(
    reference: np.ndarray,
    prediction: np.ndarray,
    config: DatasetConfig,
    onset_collar_s: float = 0.20,
    offset_collar_s: float = 0.20,
    offset_rate: float = 0.20,
) -> float:
    ref_intervals = mask_to_intervals(reference, config)
    pred_intervals = mask_to_intervals(prediction, config)
    candidates: list[tuple[float, int, int]] = []
    for ref_idx, ref in enumerate(ref_intervals):
        ref_duration = max(config.frame_s, ref[1] - ref[0])
        accepted_offset = max(offset_collar_s, offset_rate * ref_duration)
        for pred_idx, pred in enumerate(pred_intervals):
            onset_error = abs(ref[0] - pred[0])
            offset_error = abs(ref[1] - pred[1])
            if onset_error <= onset_collar_s and offset_error <= accepted_offset:
                candidates.append((onset_error + offset_error, ref_idx, pred_idx))
    used_ref: set[int] = set()
    used_pred: set[int] = set()
    matches = 0
    for _, ref_idx, pred_idx in sorted(candidates):
        if ref_idx in used_ref or pred_idx in used_pred:
            continue
        used_ref.add(ref_idx)
        used_pred.add(pred_idx)
        matches += 1
    false_positive = max(0, len(pred_intervals) - matches)
    false_negative = max(0, len(ref_intervals) - matches)
    return f1_from_counts(matches, false_positive, false_negative)


def macro_standard_metrics(reference: np.ndarray, prediction: np.ndarray, config: DatasetConfig) -> dict[str, float]:
    if reference.ndim == 1:
        return {
            "segment_f1_1s": segment_f1(reference, prediction, config),
            "event_f1_200ms": event_f1_with_collars(reference, prediction, config),
        }
    values = []
    for idx in range(reference.shape[1]):
        ref = reference[:, idx]
        pred = prediction[:, idx]
        if not ref.any() and not pred.any():
            continue
        values.append(macro_standard_metrics(ref, pred, config))
    if not values:
        return {"segment_f1_1s": 1.0, "event_f1_200ms": 1.0}
    return {
        key: float(np.mean([row[key] for row in values]))
        for key in ("segment_f1_1s", "event_f1_200ms")
    }


def write_standard_metric_table(path: Path, rows: list[dict[str, object]], detector_order: list[str]) -> None:
    by_detector = {str(row["detector"]): row for row in rows}
    with path.open("w") as handle:
        handle.write("\\begin{tabular}{lrrrrr}\\toprule\n")
        handle.write("Detector & Frame F1 & Segment F1 & Event F1 & Boundary F1 & Logic \\\\\\midrule\n")
        for detector in detector_order:
            if detector not in by_detector:
                continue
            row = by_detector[detector]
            handle.write(
                detector.replace("_", "\\_")
                + f" & {float(row['frame_f1']):.3f} & {float(row['segment_f1_1s']):.3f} & {float(row['event_f1_200ms']):.3f} & {float(row['boundary_f1_40ms']):.3f} & {float(row['mean_logic']):.3f} \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")


==> anc/benchmark/stream_monitor.py <==
from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np

from logic_parser import And, Atom, FormulaParser, Implies, Not, Or, ParsedSpec, Temporal, Until, radius_frames


def _lookahead(node, frame_s: float) -> int:
    if isinstance(node, Atom):
        return 0
    if isinstance(node, Not):
        return _lookahead(node.child, frame_s)
    if isinstance(node, (And, Or, Implies)):
        return max(_lookahead(node.left, frame_s), _lookahead(node.right, frame_s))
    if isinstance(node, Temporal):
        radius = radius_frames(node.seconds, frame_s)
        if node.op in {"N", "F", "G"}:
            return radius + _lookahead(node.child, frame_s)
    if isinstance(node, Until):
        radius = radius_frames(node.seconds, frame_s)
        return radius + max(_lookahead(node.left, frame_s), _lookahead(node.right, frame_s))
    raise TypeError(f"unsupported formula node {type(node).__name__}")


@dataclass
class StreamingFormulaMonitor:
    spec: ParsedSpec
    frame_s: float
    formula_node: object = field(init=False)
    obligation_node: object = field(init=False)
    delay: int = field(init=False)
    frames: list[dict[str, bool]] = field(default_factory=list)

    def __post_init__(self) -> None:
        self.formula_node = FormulaParser(self.spec.formula).parse()
        self.obligation_node = FormulaParser(self.spec.obligation).parse()
        self.delay = max(
            _lookahead(self.formula_node, self.frame_s),
            _lookahead(self.obligation_node, self.frame_s),
        )

    def update(self, frame_env: dict[str, bool]) -> tuple[int, bool, bool] | None:
        self.frames.append(dict(frame_env))
        target = len(self.frames) - self.delay - 1
        if target < 0:
            return None
        return self._evaluate(target)

    def flush(self) -> list[tuple[int, bool, bool]]:
        out: list[tuple[int, bool, bool]] = []
        start = max(0, len(self.frames) - self.delay)
        for target in range(start, len(self.frames)):
            out.append(self._evaluate(target))
        self.frames.clear()
        return out

    def _evaluate(self, target: int) -> tuple[int, bool, bool]:
        env = self._array_env()
        formula = self.formula_node.eval(env, self.frame_s)
        obligation = self.obligation_node.eval(env, self.frame_s)
        return target, bool(formula[target]), bool(obligation[target])

    def _array_env(self) -> dict[str, np.ndarray]:
        keys = sorted({key for frame in self.frames for key in frame})
        return {
            key: np.array([frame.get(key, False) for frame in self.frames], dtype=bool)
            for key in keys
        }


def stream_score(spec: ParsedSpec, env_rows: list[dict[str, bool]], frame_s: float) -> float:
    monitor = StreamingFormulaMonitor(spec, frame_s)
    emitted: list[tuple[int, bool, bool]] = []
    for row in env_rows:
        item = monitor.update(row)
        if item is not None:
            emitted.append(item)
    emitted.extend(monitor.flush())
    obligated = [truth for _, truth, obligation in emitted if obligation]
    if not obligated:
        return 1.0
    return float(np.mean(obligated))


==> anc/benchmark/synthetic_audio.py <==
from __future__ import annotations

import hashlib
import subprocess
import tarfile
import urllib.request
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable

import numpy as np
from scipy import signal


ROOT = Path(__file__).resolve().parents[2]
EXTERNAL = ROOT / "data" / "external"
LIBRISPEECH_URL = "https://www.openslr.org/resources/31/dev-clean-2.tar.gz"
LIBRISPEECH_ARCHIVE = EXTERNAL / "dev-clean-2.tar.gz"
LIBRISPEECH_ROOT = EXTERNAL / "LibriSpeech" / "dev-clean-2"
LIBRISPEECH_EXPECTED_SHA256 = "176ec501490eced2d6c1f89f4f0ddc7dfe799e649e5322f8ba49fe3ff50c8012"


@dataclass(frozen=True)
class DatasetConfig:
    sample_rate: int = 8000
    duration_s: float = 12.0
    frame_s: float = 0.02
    train_items: int = 960
    test_items: int = 420
    seed: int = 20260514
    train_augmentation_severity: float = 0.65
    test_severity: float = 1.25
    use_librispeech: bool = True
    librispeech_root: str = str(LIBRISPEECH_ROOT)


@dataclass(frozen=True)
class SceneProtocol:
    event_count_min: int = 3
    event_count_max_exclusive: int = 7
    initial_cursor_s: tuple[float, float] = (0.20, 0.65)
    gap_s: tuple[float, float] = (0.12, 0.75)
    target_duration_s: tuple[float, float] = (0.32, 1.25)
    target_class_probabilities: tuple[float, float, float] = (0.62, 0.20, 0.18)
    target_gain: tuple[float, float] = (0.28, 0.90)
    overlap_probability: float = 0.58
    overlap_start_offset_s: tuple[float, float] = (-0.08, 0.55)
    overlap_duration_s: tuple[float, float] = (0.18, 0.95)
    overlap_duration_scale: float = 0.90
    overlap_duration_offset_s: float = 0.15
    overlap_min_duration_s: float = 0.14
    overlap_min_shared_s: float = 0.08
    overlap_gain: tuple[float, float] = (0.16, 0.62)
    distractor_count_min: int = 1
    distractor_count_max_exclusive: int = 4
    distractor_duration_s: tuple[float, float] = (0.10, 0.58)
    distractor_placement_guard_s: float = 0.08
    distractor_gain: tuple[float, float] = (0.08, 0.34)
    distractor_class_probabilities: tuple[float, float, float] = (0.25, 0.40, 0.35)


CLASSES = ("speech", "tone", "burst")
CONDITIONS = ("clean", "noise", "reverb", "clipping", "gain_drift", "jitter", "compound")
SCENE_PROTOCOL = SceneProtocol()


class SpeechCorpus:
    def __init__(self, root: Path, sample_rate: int):
        self.root = root
        self.sample_rate = sample_rate
        self.files = sorted(root.rglob("*.flac")) if root.exists() else []
        self.available = len(self.files) > 0

    def sample(self, rng: np.random.Generator, n: int) -> np.ndarray | None:
        if not self.available:
            return None
        for _ in range(12):
            path = self.files[int(rng.integers(0, len(self.files)))]
            audio = _decode_audio(path, self.sample_rate)
            if audio.shape[0] < max(16, int(0.18 * self.sample_rate)):
                continue
            if audio.shape[0] >= n:
                start = int(rng.integers(0, audio.shape[0] - n + 1))
                segment = audio[start : start + n]
            else:
                segment = np.zeros(n, dtype=np.float32)
                start = int(rng.integers(0, n - audio.shape[0] + 1))
                segment[start : start + audio.shape[0]] = audio
            return _normalize_event(segment)
        return None


def download_librispeech(root: Path = EXTERNAL) -> Path:
    root.mkdir(parents=True, exist_ok=True)
    if not LIBRISPEECH_ARCHIVE.exists():
        urllib.request.urlretrieve(LIBRISPEECH_URL, LIBRISPEECH_ARCHIVE)
    digest = hashlib.sha256(LIBRISPEECH_ARCHIVE.read_bytes()).hexdigest()
    if digest != LIBRISPEECH_EXPECTED_SHA256:
        raise RuntimeError("Mini LibriSpeech archive checksum mismatch")
    if not LIBRISPEECH_ROOT.exists():
        with tarfile.open(LIBRISPEECH_ARCHIVE, "r:gz") as archive:
            archive.extractall(root)
    return LIBRISPEECH_ROOT


def _decode_audio(path: Path, sample_rate: int) -> np.ndarray:
    cmd = [
        "ffmpeg",
        "-hide_banner",
        "-loglevel",
        "error",
        "-i",
        str(path),
        "-ac",
        "1",
        "-ar",
        str(sample_rate),
        "-f",
        "s16le",
        "-",
    ]
    data = subprocess.check_output(cmd)
    audio = np.frombuffer(data, dtype="<i2").astype(np.float32) / 32768.0
    return audio


def _normalize_event(x: np.ndarray) -> np.ndarray:
    if x.size == 0:
        return x.astype(np.float32)
    x = x.astype(np.float32)
    x = x - float(np.mean(x))
    peak = float(np.max(np.abs(x)) + 1e-9)
    return (x / peak).astype(np.float32)


def frame_count(config: DatasetConfig) -> int:
    return int(round(config.duration_s / config.frame_s))


def frame_times(config: DatasetConfig) -> np.ndarray:
    n = frame_count(config)
    return (np.arange(n) + 0.5) * config.frame_s


def _merge_intervals(intervals: Iterable[tuple[float, float]]) -> list[tuple[float, float]]:
    merged: list[tuple[float, float]] = []
    for start, end in sorted(intervals):
        if end <= start:
            continue
        if not merged or start > merged[-1][1]:
            merged.append((float(start), float(end)))
        else:
            merged[-1] = (merged[-1][0], max(merged[-1][1], float(end)))
    return merged


def labels_from_intervals(intervals: list[tuple[float, float]], config: DatasetConfig) -> np.ndarray:
    times = frame_times(config)
    labels = np.zeros(times.shape[0], dtype=np.int64)
    for start, end in intervals:
        labels[(times >= start) & (times < end)] = 1
    return labels


def class_labels_from_intervals(class_intervals: dict[str, list[tuple[float, float]]], config: DatasetConfig) -> np.ndarray:
    columns = [labels_from_intervals(class_intervals[name], config) for name in CLASSES]
    return np.stack(columns, axis=1).astype(np.int64)


def _raised_cosine(n: int) -> np.ndarray:
    if n <= 2:
        return np.ones(max(n, 1), dtype=np.float32)
    edge = max(2, min(n // 4, int(0.08 * 8000)))
    env = np.ones(n, dtype=np.float32)
    ramp = 0.5 - 0.5 * np.cos(np.linspace(0, np.pi, edge))
    env[:edge] = ramp
    env[-edge:] = ramp[::-1]
    return env


def _speech_like(rng: np.random.Generator, n: int, sr: int) -> np.ndarray:
    t = np.arange(n) / sr
    f0 = rng.uniform(85.0, 220.0)
    harmonics = np.zeros(n, dtype=np.float64)
    for k in range(1, 6):
        phase = rng.uniform(0, 2 * np.pi)
        harmonics += np.sin(2 * np.pi * f0 * k * t + phase) / k
    syllable_rate = rng.uniform(2.0, 5.5)
    syllable_phase = rng.uniform(0, 2 * np.pi)
    envelope = 0.55 + 0.45 * np.maximum(0.0, np.sin(2 * np.pi * syllable_rate * t + syllable_phase))
    shimmer = signal.lfilter([1.0], [1.0, -0.96], rng.normal(0, 0.025, n))
    x = harmonics * envelope + shimmer
    b, a = signal.butter(3, [120.0 / (sr / 2), 3400.0 / (sr / 2)], btype="bandpass")
    return signal.lfilter(b, a, x)


def _tone_like(rng: np.random.Generator, n: int, sr: int) -> np.ndarray:
    t = np.arange(n) / sr
    f0 = rng.uniform(250.0, 1200.0)
    f1 = f0 * rng.uniform(0.75, 1.35)
    phase = 2 * np.pi * (f0 * t + 0.5 * (f1 - f0) * t * t / max(t[-1], 1 / sr))
    return np.sin(phase) + 0.3 * np.sin(2 * phase + rng.uniform(0, 2 * np.pi))


def _burst_like(rng: np.random.Generator, n: int, sr: int) -> np.ndarray:
    x = rng.normal(0, 1, n)
    low = rng.uniform(300.0, 1200.0) / (sr / 2)
    high = min(0.98, low + rng.uniform(700.0, 2200.0) / (sr / 2))
    b, a = signal.butter(4, [low, high], btype="bandpass")
    return signal.lfilter(b, a, x)


def _event_wave(rng: np.random.Generator, kind: str, n: int, sr: int) -> np.ndarray:
    if kind == "speech":
        x = _speech_like(rng, n, sr)
    elif kind == "tone":
        x = _tone_like(rng, n, sr)
    else:
        x = _burst_like(rng, n, sr)
    x = x * _raised_cosine(n)
    peak = np.max(np.abs(x)) + 1e-9
    return (x / peak).astype(np.float32)


def _make_clean_item(rng: np.random.Generator, config: DatasetConfig, speech_corpus: SpeechCorpus | None) -> dict:
    sr = config.sample_rate
    n = int(round(config.duration_s * sr))
    x = rng.normal(0, 0.004, n).astype(np.float32)
    class_intervals: dict[str, list[tuple[float, float]]] = {name: [] for name in CLASSES}
    protocol = SCENE_PROTOCOL
    cursor = rng.uniform(*protocol.initial_cursor_s)
    max_events = rng.integers(protocol.event_count_min, protocol.event_count_max_exclusive)
    for _ in range(max_events):
        gap = rng.uniform(*protocol.gap_s)
        cursor += gap
        duration = rng.uniform(*protocol.target_duration_s)
        if cursor + duration > config.duration_s - 0.25:
            break
        kind = str(rng.choice(CLASSES, p=protocol.target_class_probabilities))
        start = cursor
        end = cursor + duration
        _place_labeled_event(
            rng,
            x,
            kind,
            start,
            end,
            class_intervals,
            config,
            gain=rng.uniform(*protocol.target_gain),
            speech_corpus=speech_corpus,
        )
        if rng.random() < protocol.overlap_probability:
            other = str(rng.choice([name for name in CLASSES if name != kind]))
            overlap_start = max(
                0.15,
                start
                + rng.uniform(
                    protocol.overlap_start_offset_s[0],
                    protocol.overlap_start_offset_s[1] * duration,
                ),
            )
            overlap_duration = rng.uniform(
                protocol.overlap_duration_s[0],
                min(
                    protocol.overlap_duration_s[1],
                    protocol.overlap_duration_scale * duration + protocol.overlap_duration_offset_s,
                ),
            )
            overlap_end = min(config.duration_s - 0.12, overlap_start + overlap_duration)
            if (
                overlap_end - overlap_start >= protocol.overlap_min_duration_s
                and min(end, overlap_end) - max(start, overlap_start) >= protocol.overlap_min_shared_s
            ):
                _place_labeled_event(
                    rng,
                    x,
                    other,
                    overlap_start,
                    overlap_end,
                    class_intervals,
                    config,
                    gain=rng.uniform(*protocol.overlap_gain),
                    speech_corpus=speech_corpus,
                )
        cursor = end
    for name in CLASSES:
        class_intervals[name] = _merge_intervals(class_intervals[name])
    intervals = _merge_intervals([interval for values in class_intervals.values() for interval in values])
    _add_distractors(rng, x, intervals, config)
    peak = np.max(np.abs(x)) + 1e-9
    x = (0.85 * x / peak).astype(np.float32)
    class_labels = class_labels_from_intervals(class_intervals, config)
    return {
        "audio": x,
        "intervals": intervals,
        "class_intervals": class_intervals,
        "labels": labels_from_intervals(intervals, config),
        "class_labels": class_labels,
    }


def _place_labeled_event(
    rng: np.random.Generator,
    x: np.ndarray,
    kind: str,
    start: float,
    end: float,
    class_intervals: dict[str, list[tuple[float, float]]],
    config: DatasetConfig,
    gain: float,
    speech_corpus: SpeechCorpus | None,
) -> None:
    sr = config.sample_rate
    i0 = max(0, int(round(start * sr)))
    i1 = min(x.shape[0], int(round(end * sr)))
    if i1 <= i0:
        return
    if kind == "speech" and speech_corpus is not None:
        sampled = speech_corpus.sample(rng, i1 - i0)
        event = sampled if sampled is not None else _event_wave(rng, kind, i1 - i0, sr)
    else:
        event = _event_wave(rng, kind, i1 - i0, sr)
    event = event * _raised_cosine(i1 - i0)
    x[i0:i1] += gain * event
    class_intervals[kind].append((start, end))


def _overlaps_target(start: float, end: float, intervals: list[tuple[float, float]], guard: float) -> bool:
    return any(start < ref_end + guard and end > ref_start - guard for ref_start, ref_end in intervals)


def _add_distractors(
    rng: np.random.Generator,
    x: np.ndarray,
    intervals: list[tuple[float, float]],
    config: DatasetConfig,
) -> None:
    sr = config.sample_rate
    protocol = SCENE_PROTOCOL
    n_events = int(rng.integers(protocol.distractor_count_min, protocol.distractor_count_max_exclusive))
    for _ in range(n_events):
        duration = float(rng.uniform(*protocol.distractor_duration_s))
        for _attempt in range(50):
            start = float(rng.uniform(0.1, max(0.11, config.duration_s - duration - 0.1)))
            end = start + duration
            if not _overlaps_target(start, end, intervals, guard=protocol.distractor_placement_guard_s):
                break
        else:
            continue
        i0 = int(round(start * sr))
        i1 = min(x.shape[0], int(round(end * sr)))
        if i1 <= i0:
            continue
        kind = str(rng.choice(CLASSES, p=protocol.distractor_class_probabilities))
        distractor = _event_wave(rng, kind, i1 - i0, sr)
        x[i0:i1] += rng.uniform(*protocol.distractor_gain) * distractor


def _noise(rng: np.random.Generator, x: np.ndarray, severity: float) -> np.ndarray:
    power = float(np.mean(x * x) + 1e-10)
    snr_low = 7.0 - 10.0 * severity
    snr_high = 15.0 - 7.0 * severity
    snr_db = rng.uniform(snr_low, max(snr_low + 1.0, snr_high))
    noise_power = power / (10 ** (snr_db / 10.0))
    return (x + rng.normal(0, np.sqrt(noise_power), x.shape[0])).astype(np.float32)


def _reverb(rng: np.random.Generator, x: np.ndarray, sr: int, severity: float) -> np.ndarray:
    tail_s = rng.uniform(0.05 + 0.04 * severity, 0.12 + 0.28 * severity)
    n = max(4, int(tail_s * sr))
    t = np.arange(n) / sr
    impulse = np.exp(-t / rng.uniform(0.025 + 0.012 * severity, 0.055 + 0.07 * severity))
    impulse *= rng.normal(1.0, 0.06 + 0.05 * severity, n)
    impulse[0] = 1.0
    impulse /= np.sum(np.abs(impulse)) + 1e-9
    y = signal.fftconvolve(x, impulse, mode="full")[: x.shape[0]]
    return y.astype(np.float32)


def _clipping(rng: np.random.Generator, x: np.ndarray, severity: float) -> np.ndarray:
    limit = rng.uniform(max(0.12, 0.34 - 0.12 * severity), max(0.18, 0.62 - 0.16 * severity))
    drive = rng.uniform(1.2 + 0.25 * severity, 1.6 + 0.55 * severity)
    return np.clip(drive * x, -limit, limit).astype(np.float32)


def _gain_drift(rng: np.random.Generator, x: np.ndarray, sr: int, severity: float) -> np.ndarray:
    n = x.shape[0]
    t = np.arange(n) / sr
    freq = rng.uniform(0.04, 0.12 + 0.09 * severity)
    phase = rng.uniform(0, 2 * np.pi)
    drift = (0.86 - 0.16 * severity) + (0.20 + 0.26 * severity) * np.sin(2 * np.pi * freq * t + phase)
    ramp = np.linspace(rng.uniform(0.75 - 0.18 * severity, 1.0), rng.uniform(0.80, 1.05 + 0.28 * severity), n)
    return (x * drift * ramp).astype(np.float32)


def _jitter(rng: np.random.Generator, x: np.ndarray, sr: int, severity: float) -> np.ndarray:
    shift = int(round(rng.uniform(-0.025 - 0.025 * severity, 0.025 + 0.025 * severity) * sr))
    y = np.zeros_like(x)
    if shift >= 0:
        y[shift:] = x[: x.shape[0] - shift]
    else:
        y[:shift] = x[-shift:]
    wobble = signal.lfilter([1.0], [1.0, -0.985], rng.normal(0, 0.00045 + 0.00045 * severity, x.shape[0]))
    return (y + wobble).astype(np.float32)


def apply_condition(
    rng: np.random.Generator,
    x: np.ndarray,
    condition: str,
    config: DatasetConfig,
    severity: float | None = None,
) -> np.ndarray:
    if severity is None:
        severity = config.test_severity
    if condition == "clean":
        y = x.copy()
    elif condition == "noise":
        y = _noise(rng, x, severity)
    elif condition == "reverb":
        y = _reverb(rng, x, config.sample_rate, severity)
    elif condition == "clipping":
        y = _clipping(rng, x, severity)
    elif condition == "gain_drift":
        y = _gain_drift(rng, x, config.sample_rate, severity)
    elif condition == "jitter":
        y = _jitter(rng, x, config.sample_rate, severity)
    elif condition == "compound":
        y = _noise(rng, x, severity)
        y = _reverb(rng, y, config.sample_rate, severity)
        y = _gain_drift(rng, y, config.sample_rate, severity)
    else:
        raise ValueError(f"unknown condition {condition}")
    peak = np.max(np.abs(y)) + 1e-9
    return (0.95 * y / max(1.0, peak)).astype(np.float32)


def build_dataset(config: DatasetConfig) -> tuple[list[dict], list[dict]]:
    rng = np.random.default_rng(config.seed)
    speech_corpus = SpeechCorpus(Path(config.librispeech_root), config.sample_rate) if config.use_librispeech else None
    speech_source = "mini_librispeech" if speech_corpus is not None and speech_corpus.available else "synthetic_harmonic"
    train: list[dict] = []
    for idx in range(config.train_items):
        item = _make_clean_item(rng, config, speech_corpus)
        item["id"] = f"train_{idx:04d}"
        item["condition"] = "clean"
        item["speech_source"] = speech_source
        train.append(item)
    test: list[dict] = []
    for idx in range(config.test_items):
        clean = _make_clean_item(rng, config, speech_corpus)
        condition = CONDITIONS[idx % len(CONDITIONS)]
        item_rng = np.random.default_rng(config.seed + 100_000 + idx)
        audio = apply_condition(item_rng, clean["audio"], condition, config)
        test.append(
            {
                "id": f"test_{idx:04d}",
                "condition": condition,
                "audio": audio,
                "intervals": clean["intervals"],
                "labels": clean["labels"],
                "class_intervals": clean["class_intervals"],
                "class_labels": clean["class_labels"],
                "speech_source": speech_source,
            }
        )
    return train, test


==> anc/benchmark/trace_logic.py <==
from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache

import numpy as np
from scipy.optimize import linear_sum_assignment

from logic_parser import ParsedSpec, radius_frames
from synthetic_audio import DatasetConfig


@dataclass(frozen=True)
class LogicConfig:
    tolerance_s: float = 0.04
    guard_s: float = 0.02
    min_duration_s: float = 0.10
    max_gap_merge_s: float = 0.04
    soft_scale_s: float = 0.08


def frame_specs(logic: LogicConfig) -> tuple[ParsedSpec, ...]:
    tol = f"{logic.tolerance_s:.3f}".rstrip("0").rstrip(".")
    guard = f"{logic.guard_s:.3f}".rstrip("0").rstrip(".")
    return (
        ParsedSpec("onset_guard", f"ref_onset -> N[{tol}] pred_onset", "ref_onset"),
        ParsedSpec("offset_guard", f"ref_offset -> N[{tol}] pred_offset", "ref_offset"),
        ParsedSpec("missing_guard", f"ref_active -> N[{tol}] pred_active", "ref_active"),
        ParsedSpec("spurious_guard", f"pred_active -> N[{tol}] ref_active", "pred_active"),
        ParsedSpec("silence_guard", f"pred_active -> N[{guard}] ref_active", "pred_active"),
    )


def mask_to_intervals(mask: np.ndarray, config: DatasetConfig) -> list[tuple[float, float]]:
    frame = config.frame_s
    y = mask.astype(np.int64)
    intervals: list[tuple[float, float]] = []
    start: int | None = None
    for idx, value in enumerate(y):
        if value and start is None:
            start = idx
        if (not value or idx == len(y) - 1) and start is not None:
            end_idx = idx + 1 if value and idx == len(y) - 1 else idx
            intervals.append((start * frame, end_idx * frame))
            start = None
    return intervals


def merge_close_intervals(intervals: list[tuple[float, float]], max_gap: float) -> list[tuple[float, float]]:
    merged: list[tuple[float, float]] = []
    for start, end in intervals:
        if end - start <= 0:
            continue
        if not merged or start - merged[-1][1] > max_gap:
            merged.append((start, end))
        else:
            merged[-1] = (merged[-1][0], max(merged[-1][1], end))
    return merged


def interval_candidates(
    reference: list[tuple[float, float]],
    prediction: list[tuple[float, float]],
    tolerance_s: float,
) -> list[tuple[float, int, int]]:
    candidates: list[tuple[float, int, int]] = []
    for i, ref in enumerate(reference):
        for j, pred in enumerate(prediction):
            onset = abs(ref[0] - pred[0])
            offset = abs(ref[1] - pred[1])
            overlap = min(ref[1], pred[1]) - max(ref[0], pred[0])
            if overlap > 0 and min(onset, offset) <= 3 * tolerance_s:
                candidates.append((onset + offset - overlap, i, j))
    return sorted(candidates)


def match_intervals(
    reference: list[tuple[float, float]],
    prediction: list[tuple[float, float]],
    tolerance_s: float,
) -> list[tuple[int, int]]:
    used_ref: set[int] = set()
    used_pred: set[int] = set()
    matches: list[tuple[int, int]] = []
    for _, i, j in interval_candidates(reference, prediction, tolerance_s):
        if i in used_ref or j in used_pred:
            continue
        used_ref.add(i)
        used_pred.add(j)
        matches.append((i, j))
    return matches


def optimal_match_intervals(
    reference: list[tuple[float, float]],
    prediction: list[tuple[float, float]],
    tolerance_s: float,
    max_events: int = 60,
) -> list[tuple[int, int]]:
    if len(reference) > max_events or len(prediction) > max_events:
        return optimal_match_intervals_assignment(reference, prediction, tolerance_s)
    candidates = interval_candidates(reference, prediction, tolerance_s)

    @lru_cache(maxsize=None)
    def solve(pos: int, used_ref: int, used_pred: int) -> tuple[int, float, tuple[tuple[int, int], ...]]:
        if pos == len(candidates):
            return 0, 0.0, ()
        best_count, best_cost, best_pairs = solve(pos + 1, used_ref, used_pred)
        cost, ref_idx, pred_idx = candidates[pos]
        ref_bit = 1 << ref_idx
        pred_bit = 1 << pred_idx
        if not (used_ref & ref_bit) and not (used_pred & pred_bit):
            tail_count, tail_cost, tail_pairs = solve(
                pos + 1,
                used_ref | ref_bit,
                used_pred | pred_bit,
            )
            take = (
                tail_count + 1,
                tail_cost + cost,
                ((ref_idx, pred_idx),) + tail_pairs,
            )
            current = (best_count, best_cost, best_pairs)
            if (
                take[0] > current[0]
                or (take[0] == current[0] and take[1] < current[1])
                or (
                    take[0] == current[0]
                    and take[1] == current[1]
                    and tuple(sorted(take[2])) < tuple(sorted(current[2]))
                )
            ):
                best_count, best_cost, best_pairs = take
        return best_count, best_cost, best_pairs

    return list(solve(0, 0, 0)[2])


def optimal_match_intervals_assignment(
    reference: list[tuple[float, float]],
    prediction: list[tuple[float, float]],
    tolerance_s: float,
) -> list[tuple[int, int]]:
    candidates = interval_candidates(reference, prediction, tolerance_s)
    if not candidates:
        return []
    m = len(reference)
    n = len(prediction)
    raw_costs = [float(cost) for cost, _, _ in candidates]
    penalty = max(1.0, max(abs(cost) for cost in raw_costs) + 1.0)
    blocked = 3.0 * penalty
    size = m + n
    matrix = np.full((size, size), blocked, dtype=np.float64)
    for cost, ref_idx, pred_idx in candidates:
        matrix[ref_idx, pred_idx] = float(cost)
    matrix[:m, n:] = penalty
    matrix[m:, :n] = penalty
    matrix[m:, n:] = 0.0
    row_idx, col_idx = linear_sum_assignment(matrix)
    candidate_pairs = {(ref_idx, pred_idx) for _, ref_idx, pred_idx in candidates}
    matches = [
        (int(row), int(col))
        for row, col in zip(row_idx, col_idx)
        if row < m and col < n and (int(row), int(col)) in candidate_pairs
    ]
    return sorted(matches)


@dataclass(frozen=True)
class IntervalWorld:
    reference: list[tuple[float, float]]
    prediction: list[tuple[float, float]]
    matches: list[tuple[int, int]]

    @property
    def matched_reference(self) -> set[int]:
        return {idx for idx, _ in self.matches}

    def duration_close(self, ref_idx: int, pred_idx: int, tolerance_s: float) -> bool:
        ref = self.reference[ref_idx]
        pred = self.prediction[pred_idx]
        ref_duration = ref[1] - ref[0]
        pred_duration = pred[1] - pred[0]
        return abs(ref_duration - pred_duration) <= 2 * tolerance_s

    def covering_predictions(self, ref_idx: int) -> int:
        start, end = self.reference[ref_idx]
        count = 0
        for p_start, p_end in self.prediction:
            overlap_start = max(start, p_start)
            overlap_end = min(end, p_end)
            if overlap_end <= overlap_start:
                continue
            midpoint = 0.5 * (overlap_start + overlap_end)
            if start <= midpoint <= end:
                count += 1
        return count


@dataclass(frozen=True)
class EventClause:
    name: str
    obligation: str
    predicate: str

    def score(self, world: IntervalWorld, logic: LogicConfig) -> float:
        if self.name == "duration_guard":
            values = [
                float(world.duration_close(ref_idx, pred_idx, logic.tolerance_s))
                for ref_idx, pred_idx in world.matches
            ]
            return _safe_mean(values, 1.0 if not world.reference and not world.prediction else 0.0)
        if self.name == "fragmentation_guard":
            matched_ref = world.matched_reference
            values = [
                float(world.covering_predictions(ref_idx) <= 1 and ref_idx in matched_ref)
                for ref_idx in range(len(world.reference))
            ]
            return _safe_mean(values, 1.0 if not world.reference and not world.prediction else 0.0)
        raise ValueError(f"unknown event clause {self.name}")


def interval_world(
    reference_mask: np.ndarray,
    prediction_mask: np.ndarray,
    config: DatasetConfig,
    logic: LogicConfig,
    matcher: str = "greedy",
) -> IntervalWorld:
    ref = merge_close_intervals(mask_to_intervals(reference_mask, config), logic.max_gap_merge_s)
    pred = merge_close_intervals(mask_to_intervals(prediction_mask, config), logic.max_gap_merge_s)
    if matcher == "greedy":
        matches = match_intervals(ref, pred, logic.tolerance_s)
    elif matcher == "optimal":
        matches = optimal_match_intervals(ref, pred, logic.tolerance_s)
    else:
        raise ValueError(f"unknown matcher {matcher}")
    return IntervalWorld(ref, pred, matches)


def event_clauses() -> tuple[EventClause, ...]:
    return (
        EventClause("duration_guard", "matched_pair", "duration_close"),
        EventClause("fragmentation_guard", "reference_event", "matched_and_not_fragmented"),
    )


def _safe_mean(values: list[float], default: float = 0.0) -> float:
    if not values:
        return default
    return float(np.mean(values))


def boundary_metrics(
    reference_mask: np.ndarray,
    prediction_mask: np.ndarray,
    config: DatasetConfig,
    logic: LogicConfig,
    matcher: str = "greedy",
) -> dict[str, float]:
    world = interval_world(reference_mask, prediction_mask, config, logic, matcher=matcher)
    tp = len(world.matches)
    fp = max(0, len(world.prediction) - tp)
    fn = max(0, len(world.reference) - tp)
    precision = tp / max(1, tp + fp)
    recall = tp / max(1, tp + fn)
    boundary_f1 = 2 * precision * recall / max(1e-9, precision + recall)
    onset_errors = [abs(world.reference[i][0] - world.prediction[j][0]) for i, j in world.matches]
    offset_errors = [abs(world.reference[i][1] - world.prediction[j][1]) for i, j in world.matches]
    return {
        "boundary_precision": precision,
        "boundary_recall": recall,
        "boundary_f1": boundary_f1,
        "onset_mae_ms": 1000.0 * _safe_mean(onset_errors),
        "offset_mae_ms": 1000.0 * _safe_mean(offset_errors),
        "reference_events": float(len(world.reference)),
        "predicted_events": float(len(world.prediction)),
    }


def soft_boundary_metrics(
    reference_mask: np.ndarray,
    prediction_mask: np.ndarray,
    config: DatasetConfig,
    logic: LogicConfig,
) -> dict[str, float]:
    world = interval_world(reference_mask, prediction_mask, config, logic)
    ref = world.reference
    pred = world.prediction
    if not ref and not pred:
        return {"soft_onset": 1.0, "soft_offset": 1.0, "soft_boundary": 1.0}
    if not ref or not pred:
        return {"soft_onset": 0.0, "soft_offset": 0.0, "soft_boundary": 0.0}
    scale = max(logic.soft_scale_s, 1e-6)

    def edge_score(ref_edge: float, pred_edges: list[float]) -> float:
        distance = min(abs(ref_edge - pred_edge) for pred_edge in pred_edges)
        return float(np.exp(-distance / scale))

    pred_onsets = [start for start, _ in pred]
    pred_offsets = [end for _, end in pred]
    onset = float(np.mean([edge_score(start, pred_onsets) for start, _ in ref]))
    offset = float(np.mean([edge_score(end, pred_offsets) for _, end in ref]))
    return {"soft_onset": onset, "soft_offset": offset, "soft_boundary": 0.5 * (onset + offset)}


def frame_f1(reference_mask: np.ndarray, prediction_mask: np.ndarray) -> float:
    ref = reference_mask.astype(bool)
    pred = prediction_mask.astype(bool)
    tp = np.logical_and(ref, pred).sum()
    fp = np.logical_and(~ref, pred).sum()
    fn = np.logical_and(ref, ~pred).sum()
    precision = tp / max(1, tp + fp)
    recall = tp / max(1, tp + fn)
    return float(2 * precision * recall / max(1e-9, precision + recall))


def transition_f1(reference_mask: np.ndarray, prediction_mask: np.ndarray, config: DatasetConfig, radius_s: float = 0.12) -> float:
    ref = reference_mask.astype(np.int64)
    transition = np.zeros_like(ref, dtype=bool)
    radius = max(1, radius_frames(radius_s, config.frame_s))
    changes = np.flatnonzero(np.diff(np.r_[0, ref, 0]) != 0)
    for idx in changes:
        lo = max(0, idx - radius)
        hi = min(len(ref), idx + radius)
        transition[lo:hi] = True
    if not transition.any():
        return frame_f1(reference_mask, prediction_mask)
    return frame_f1(reference_mask[transition], prediction_mask[transition])


def _edge_mask(mask: np.ndarray, kind: str) -> np.ndarray:
    y = mask.astype(np.int64)
    prev = np.r_[0, y[:-1]]
    if kind == "onset":
        return (y == 1) & (prev == 0)
    if kind == "offset":
        return (y == 0) & (prev == 1)
    raise ValueError(kind)


def _frame_env(reference_mask: np.ndarray, prediction_mask: np.ndarray) -> dict[str, np.ndarray]:
    return {
        "ref_active": reference_mask.astype(bool),
        "pred_active": prediction_mask.astype(bool),
        "ref_onset": _edge_mask(reference_mask, "onset"),
        "pred_onset": _edge_mask(prediction_mask, "onset"),
        "ref_offset": _edge_mask(reference_mask, "offset"),
        "pred_offset": _edge_mask(prediction_mask, "offset"),
    }


def logic_scores(
    reference_mask: np.ndarray,
    prediction_mask: np.ndarray,
    config: DatasetConfig,
    logic: LogicConfig,
    matcher: str = "greedy",
) -> dict[str, float]:
    world = interval_world(reference_mask, prediction_mask, config, logic, matcher=matcher)
    env = _frame_env(reference_mask, prediction_mask)
    scores = {spec.name: spec.score(env, config.frame_s) for spec in frame_specs(logic)}
    scores.update({clause.name: clause.score(world, logic) for clause in event_clauses()})
    scores["mean_logic"] = float(np.mean(list(scores.values())))
    return scores


def multiclass_soft_boundary_metrics(
    reference: np.ndarray,
    prediction: np.ndarray,
    config: DatasetConfig,
    logic: LogicConfig,
) -> dict[str, float]:
    values = [soft_boundary_metrics(ref, pred, config, logic) for ref, pred in _iter_classes(reference, prediction)]
    keys = ["soft_onset", "soft_offset", "soft_boundary"]
    return {key: float(np.mean([value[key] for value in values])) for key in keys}


def _iter_classes(reference: np.ndarray, prediction: np.ndarray):
    if reference.ndim != 2 or prediction.ndim != 2:
        raise ValueError("multi-class masks must have shape frames by classes")
    if reference.shape != prediction.shape:
        raise ValueError("reference and prediction class masks must have the same shape")
    for idx in range(reference.shape[1]):
        yield reference[:, idx], prediction[:, idx]


def multiclass_frame_f1(reference: np.ndarray, prediction: np.ndarray) -> float:
    return float(np.mean([frame_f1(ref, pred) for ref, pred in _iter_classes(reference, prediction)]))


def multiclass_transition_f1(reference: np.ndarray, prediction: np.ndarray, config: DatasetConfig) -> float:
    return float(np.mean([transition_f1(ref, pred, config) for ref, pred in _iter_classes(reference, prediction)]))


def multiclass_boundary_metrics(
    reference: np.ndarray,
    prediction: np.ndarray,
    config: DatasetConfig,
    logic: LogicConfig,
    matcher: str = "greedy",
) -> dict[str, float]:
    values = [boundary_metrics(ref, pred, config, logic, matcher=matcher) for ref, pred in _iter_classes(reference, prediction)]
    keys = ["boundary_precision", "boundary_recall", "boundary_f1", "onset_mae_ms", "offset_mae_ms"]
    return {key: float(np.mean([value[key] for value in values])) for key in keys}


def multiclass_logic_scores(
    reference: np.ndarray,
    prediction: np.ndarray,
    config: DatasetConfig,
    logic: LogicConfig,
    matcher: str = "greedy",
) -> dict[str, float]:
    values = [logic_scores(ref, pred, config, logic, matcher=matcher) for ref, pred in _iter_classes(reference, prediction)]
    keys = list(values[0].keys())
    return {key: float(np.mean([value[key] for value in values])) for key in keys}


==> anc/benchmark/uncertainty_audit.py <==
from __future__ import annotations

import csv
from collections import defaultdict
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[2]
RESULTS = ROOT / "results"
BOOTSTRAP_DRAWS = 4000
BOOTSTRAP_SEED = 20260515


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, object]], fields: list[str]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def mean_ci(values: np.ndarray, rng: np.random.Generator) -> tuple[float, float, float]:
    values = np.asarray(values, dtype=np.float64)
    n = values.shape[0]
    draws = np.empty(BOOTSTRAP_DRAWS, dtype=np.float64)
    for idx in range(BOOTSTRAP_DRAWS):
        sample = rng.integers(0, n, n)
        draws[idx] = float(np.mean(values[sample]))
    low, high = np.quantile(draws, [0.025, 0.975])
    return float(np.mean(values)), float(low), float(high)


def paired_delta_ci(
    left: np.ndarray,
    right: np.ndarray,
    rng: np.random.Generator,
) -> tuple[float, float, float]:
    delta = np.asarray(left, dtype=np.float64) - np.asarray(right, dtype=np.float64)
    return mean_ci(delta, rng)


def by_key(rows: list[dict[str, str]], key: str) -> dict[str, list[dict[str, str]]]:
    grouped: dict[str, list[dict[str, str]]] = defaultdict(list)
    for row in rows:
        grouped[row[key]].append(row)
    return dict(grouped)


def item_vector(rows: list[dict[str, str]], metric: str) -> np.ndarray:
    ordered = sorted(rows, key=lambda row: row["item"])
    return np.array([float(row[metric]) for row in ordered], dtype=np.float64)


def fmt(value: float) -> str:
    return f"{value:.3f}"


def fmt_ci(mean: float, low: float, high: float) -> str:
    return f"{fmt(mean)} [{fmt(low)}, {fmt(high)}]"


def latex_name(value: str) -> str:
    return value.replace("_", "\\_")


def overall_uncertainty() -> list[dict[str, object]]:
    rows = read_rows(RESULTS / "benchmark_details.csv")
    grouped = by_key(rows, "detector")
    rng = np.random.default_rng(BOOTSTRAP_SEED)
    out: list[dict[str, object]] = []
    for detector in sorted(grouped):
        detector_rows = grouped[detector]
        boundary = np.array([float(row["boundary_f1"]) for row in detector_rows], dtype=np.float64)
        logic = np.array([float(row["mean_logic"]) for row in detector_rows], dtype=np.float64)
        onset = np.array([float(row["onset_mae_ms"]) for row in detector_rows], dtype=np.float64)
        b_mean, b_low, b_high = mean_ci(boundary, rng)
        l_mean, l_low, l_high = mean_ci(logic, rng)
        o_mean, o_low, o_high = mean_ci(onset, rng)
        out.append(
            {
                "detector": detector,
                "boundary_mean": b_mean,
                "boundary_low": b_low,
                "boundary_high": b_high,
                "logic_mean": l_mean,
                "logic_low": l_low,
                "logic_high": l_high,
                "onset_mean_ms": o_mean,
                "onset_low_ms": o_low,
                "onset_high_ms": o_high,
            }
        )
    write_csv(
        RESULTS / "overall_uncertainty.csv",
        out,
        [
            "detector",
            "boundary_mean",
            "boundary_low",
            "boundary_high",
            "logic_mean",
            "logic_low",
            "logic_high",
            "onset_mean_ms",
            "onset_low_ms",
            "onset_high_ms",
        ],
    )
    with (RESULTS / "table_overall_uncertainty.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lll}\\toprule\n")
        handle.write("Detector & Boundary F1 95\\% CI & Logic 95\\% CI \\\\\\midrule\n")
        for row in out:
            handle.write(
                latex_name(str(row["detector"]))
                + " & "
                + fmt_ci(float(row["boundary_mean"]), float(row["boundary_low"]), float(row["boundary_high"]))
                + " & "
                + fmt_ci(float(row["logic_mean"]), float(row["logic_low"]), float(row["logic_high"]))
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    return out


def ablation_attribution() -> list[dict[str, object]]:
    rows = read_rows(RESULTS / "ablation_details.csv")
    grouped = by_key(rows, "variant")
    required = ["clean_dilated", "augmentation_only", "union_full", "class_full"]
    missing = [name for name in required if name not in grouped]
    if missing:
        raise FileNotFoundError(f"missing ablation rows for {missing}")
    rng = np.random.default_rng(BOOTSTRAP_SEED + 17)
    contrasts = [
        ("augmentation over clean", "augmentation_only", "clean_dilated"),
        ("edge decode over augmentation", "union_full", "augmentation_only"),
        ("class indexed union shift", "class_full", "union_full"),
    ]
    out: list[dict[str, object]] = []
    for label, left_name, right_name in contrasts:
        left_boundary = item_vector(grouped[left_name], "boundary_f1")
        right_boundary = item_vector(grouped[right_name], "boundary_f1")
        left_logic = item_vector(grouped[left_name], "mean_logic")
        right_logic = item_vector(grouped[right_name], "mean_logic")
        b_mean, b_low, b_high = paired_delta_ci(left_boundary, right_boundary, rng)
        l_mean, l_low, l_high = paired_delta_ci(left_logic, right_logic, rng)
        out.append(
            {
                "contrast": label,
                "boundary_delta": b_mean,
                "boundary_low": b_low,
                "boundary_high": b_high,
                "logic_delta": l_mean,
                "logic_low": l_low,
                "logic_high": l_high,
            }
        )
    write_csv(
        RESULTS / "ablation_attribution.csv",
        out,
        ["contrast", "boundary_delta", "boundary_low", "boundary_high", "logic_delta", "logic_low", "logic_high"],
    )
    with (RESULTS / "table_ablation_attribution.tex").open("w") as handle:
        handle.write("\\begin{tabular}{lrr}\\toprule\n")
        handle.write("Contrast & Boundary delta & Logic delta \\\\\\midrule\n")
        for row in out:
            handle.write(
                str(row["contrast"])
                + " & "
                + fmt_ci(float(row["boundary_delta"]), float(row["boundary_low"]), float(row["boundary_high"]))
                + " & "
                + fmt_ci(float(row["logic_delta"]), float(row["logic_low"]), float(row["logic_high"]))
                + " \\\\\n"
            )
        handle.write("\\bottomrule\\end{tabular}\n")
    return out


def main() -> None:
    overall_uncertainty()
    ablation_attribution()


if __name__ == "__main__":
    main()


==> anc/proofs/TraceLogic.lean <==
import Std

namespace AuditoryBoundary

abbrev Trace := List Bool

def activeAt (trace : Trace) (index : Nat) : Bool :=
  trace.getD index false

def obligations : Trace -> Trace -> Nat
  | [], _ => 0
  | _, [] => 0
  | active :: restActive, _sat :: restSat =>
      (if active then 1 else 0) + obligations restActive restSat

def satisfied : Trace -> Trace -> Nat
  | [], _ => 0
  | _, [] => 0
  | active :: restActive, sat :: restSat =>
      (if active && sat then 1 else 0) + satisfied restActive restSat

def violated : Trace -> Trace -> Nat
  | [], _ => 0
  | _, [] => 0
  | active :: restActive, sat :: restSat =>
      (if active && !sat then 1 else 0) + violated restActive restSat

theorem satisfied_add_violated_eq_obligations :
    forall obligationMask satisfactionMask : Trace,
      satisfied obligationMask satisfactionMask +
        violated obligationMask satisfactionMask =
      obligations obligationMask satisfactionMask := by
  intro obligationMask
  induction obligationMask with
  | nil =>
      intro satisfactionMask
      cases satisfactionMask <;> rfl
  | cons active rest ih =>
      intro satisfactionMask
      cases satisfactionMask with
      | nil =>
          rfl
      | cons sat restSat =>
          have hrec := ih restSat
          cases active <;> cases sat <;> simp [satisfied, violated, obligations] <;> omega

def noViolation (obligationMask satisfactionMask : Trace) : Prop :=
  violated obligationMask satisfactionMask = 0

theorem full_satisfaction_iff_no_violation
    (obligationMask satisfactionMask : Trace)
    (h : obligations obligationMask satisfactionMask =
      satisfied obligationMask satisfactionMask) :
    noViolation obligationMask satisfactionMask := by
  unfold noViolation
  have hsum := satisfied_add_violated_eq_obligations obligationMask satisfactionMask
  rw [← h] at hsum
  omega

def natDistance (left right : Nat) : Nat :=
  if left <= right then right - left else left - right

def nearActive (trace : Trace) (radius index : Nat) : Prop :=
  exists witness : Nat,
    witness < trace.length /\
      activeAt trace witness = true /\
      natDistance index witness <= radius

def nearActiveBool (trace : Trace) (radius index : Nat) : Bool :=
  (List.range trace.length).any
    (fun witness =>
      activeAt trace witness &&
        if natDistance index witness <= radius then true else false)

theorem neighborhood_monotone
    {trace : Trace}
    {small large index : Nat}
    (hRadius : small <= large) :
    nearActive trace small index -> nearActive trace large index := by
  intro h
  rcases h with ⟨witness, hLength, hActive, hDistance⟩
  exact ⟨witness, hLength, hActive, Nat.le_trans hDistance hRadius⟩

def implies (antecedent consequent : Bool) : Bool :=
  (!antecedent) || consequent

inductive Atom where
  | refActive
  | predActive
deriving Repr, DecidableEq

inductive Formula where
  | atom : Atom -> Formula
  | neg : Formula -> Formula
  | conj : Formula -> Formula -> Formula
  | impl : Formula -> Formula -> Formula
deriving Repr, DecidableEq

def evalAtom (reference prediction : Trace) (index : Nat) : Atom -> Bool
  | Atom.refActive => activeAt reference index
  | Atom.predActive => activeAt prediction index

def evalFormula (reference prediction : Trace) (index : Nat) : Formula -> Bool
  | Formula.atom atom => evalAtom reference prediction index atom
  | Formula.neg formula => !(evalFormula reference prediction index formula)
  | Formula.conj left right =>
      evalFormula reference prediction index left &&
        evalFormula reference prediction index right
  | Formula.impl left right =>
      implies
        (evalFormula reference prediction index left)
        (evalFormula reference prediction index right)

theorem implication_guard_characterization
    (reference prediction : Trace)
    (index : Nat)
    (left right : Formula) :
    evalFormula reference prediction index (Formula.impl left right) = true <->
      evalFormula reference prediction index left = true ->
        evalFormula reference prediction index right = true := by
  simp [evalFormula, implies]
  cases evalFormula reference prediction index left <;>
    cases evalFormula reference prediction index right <;>
    simp

def sampleObligation : Trace := [true, true, true, false, true]
def sampleSatisfaction : Trace := [true, false, true, false, false]
def samplePrediction : Trace := [false, true, false, false, true]

#eval obligations sampleObligation sampleSatisfaction
#eval satisfied sampleObligation sampleSatisfaction
#eval violated sampleObligation sampleSatisfaction
#eval nearActiveBool samplePrediction 1 2

end AuditoryBoundary


==> anc/proofs/lean_trace_logic.out <==
Lean 4 verification for parsed finite trace logic
Theorems checked
satisfied_add_violated_eq_obligations
full_satisfaction_iff_no_violation
neighborhood_monotone
implication_guard_characterization
Sample evaluations
4
2
2
true


==> anc/proofs/lean_trace_logic_output.txt <==
4
2
2
true

